Critical behavior in 3-d gravitational collapse of massless scalar fields

We present results from the first study of critical behavior in 3-d gravitational collapse. The source of the gravitational field is a massless scalar field. This is a well-studied case for spherically symmetric gravitational collapse, allowing us to understand the reliability and accuracy of the simulations. We study both supercritical and subcritical evolutions to see if one provides more accurate results than the other. We find that even for non-spherical initial data with 35 percent of the power in the $\ell=2$ spherical harmonic, the critical solution is the same as in spherical symmetry.

==> anc/ComputePower.py <==
#!/bin/env python

import glob
import numpy as np
import os


def get_all_lev_dirs(dir_to_check):
    """
    Returns a list of all the dirs and files inside dir_to_check that
    start with 'Lev'
    """
    return glob.glob(dir_to_check + "/Lev*")


def get_all_coeff_files(lev_dir):
    """
    Given the list of Lev dirs append the path to the power monitors for
    the scalar field. Also converts to absolute path.
    """
    coeff_files = glob.glob(lev_dir + "/Run/*Coeff-SwPsi.txt")
    return [os.path.abspath(d) for d in coeff_files]


def main():
    lev_dirs = get_all_lev_dirs('./')
    # Stores time, power in ell=0, power in ell=2
    time_coeffs = None
    for lev_dir in lev_dirs:
        coeff_files = get_all_coeff_files(lev_dir)
        # Compute sum of spectral coeffs squared over all files
        coeffs = None
        for coeff_file in coeff_files:
            data_file = np.loadtxt(coeff_file)
            if coeffs is None:
                coeffs = data_file
            else:
                coeffs += data_file
        # Compute average of coeffs over all files
        coeffs /= len(coeff_files)
        # Compute the power in each mode.
        P0 = coeffs[1]
        # a_20**2 + 2 a_22**2 + 2 a_21**2 + 2 b_22**2 + 2 b_21**2
        P2 = coeffs[
            2] + 2 * coeffs[3] + 2 * coeffs[4] + 2 * coeffs[5] + 2 * coeffs[6]

        if time_coeffs is None:
            time_coeffs = coeffs
        else:
            time_coeffs = np.concatenate((time_coeffs, coeffs))
    np.savetxt("YlmPower.txt", time_coeffs)


if __name__ == '__main__':
    main()


==> anc/Makefile <==

# Create all figures and place them in a figs directory
all: mass_scaling mass_bootstrap ricci_scaling ricci_bootstrap residuals_ss power_in_modes
	cd data && python ../scripts/PlotNonlogScaling.py --filename DataSphericalMasses.txt
	cd data && python ../scripts/PlotAllEchoing.py
	mkdir -p figs && mv ./data/*.pdf ./figs

mass_scaling:
	cd data && python ../scripts/ScalingMasses.py

mass_bootstrap:
	cd data && python ../scripts/ScalingMasses.py --bootstrap

ricci_scaling:
	cd data && python ../scripts/ScalingRicci.py

ricci_bootstrap:
	cd data && python ../scripts/ScalingRicci.py --bootstrap

residuals_ss:
	cd data && python ../scripts/SingleScalingAndResidualsPlot.py DataSphericalMasses.txt 7.70471771544936e-02

power_in_modes:
	cd data && python ../scripts/PlotPowerInModes.py

# Create interactive Ricci scalar at the origin echoing plots
echoing:
	cd data && python ../scripts/PlotEchoing.py --ricci R_Sph_0.0770471.dat --tstar 5.84742559
	cd data && python ../scripts/PlotEchoing.py --ricci R_Y21_0.07586803.dat --tstar 5.906206
	cd data && python ../scripts/PlotEchoing.py --ricci R_3D_0.07326427.dat --tstar 6.0062685


==> anc/data/DataSphericalMasses.txt <==
# 0.0960 0.311770952281192
# 0.0924 0.278417700992825
# 0.0867 0.220884828430697
# 0.0847 0.198380555202367
# 0.0831 0.179074076863886
# 0.0820 0.164873710651023
0.0808 0.148051284311507
0.0800 0.135547330190796
0.0794 0.124979065758421
0.0789 0.114850383874513
0.0785 0.10531344482808
0.0782 0.0968054455845472
0.0780 0.0901481371243581
0.0778 0.0823270795333927
0.0777 0.0778166864668592
0.0776 0.0727734814583376
0.0775 0.0670484159984787
0.0774 0.0604236671878612
7.7343750000000000e-002 5.62e-002
0.07729 0.051682266218217
0.07724 0.0470035579400046
0.0772 0.0428167301285461
0.07717 0.0393315375092459
7.7148437500000000e-002 3.66e-002
0.07712 3.2482596326493272e-02
0.077099609375 2.900666070575031E-02
0.07709 2.709568140150773E-02
0.07708 2.479155665111204E-02
0.07707 0.021933484832089
0.077065 0.020137151134982
0.077063 0.0193088575278926
0.077059 0.0173720488361776
0.077058 0.0168094041875895
0.077057 0.0162053268453305
0.077056 0.0155524759483713
0.077055 0.0148414940795681
0.077054 0.0140601059607394
0.077053 0.0131918604068488
0.077052 0.0122136839548629
0.077051 0.0110922201591822
7.7050781250000000e-002 1.08e-002
0.0770498 0.00948293023956643
7.7049255371093800e-002 8.62e-003
0.0770488 0.00780451132892075
0.0770484924316406 0.0072000048379777
0.0770483 0.00676766125198541
0.0770481109619141 0.00632918428695459
7.7047729492187500E-002 5.2660165760257290e-03
0.0770476 4.8122036396997751e-03
0.0770475 4.3960157916079204e-03
0.07704745 4.1530219554048974e-03
0.0770474 3.8754553752771339e-03
0.07704737 3.6852643522558952e-03
0.07704734 3.4705204694871873e-03
0.07704732 3.3094060076908098e-03
0.07704730 3.1293240145180254e-03
0.07704727 2.8103554256914375e-03


==> anc/data/DataSphericalRicci.txt <==
0.07704710 1.94485705598788e+05
0.07704708 1.79861890210827e+05
0.07704706 1.66963817597076e+05
0.07704703 1.50173429743565e+05
0.077047 1.35835673931410e+05
0.0770469 1.00337421863660e+05
0.0770468 7.69082179045099e+04
0.0770467 6.06137114642508e+04
0.0770466 4.88368331487963e+04
0.0770465 4.00644143618924e+04
0.0770463 2.81490259647670e+04
0.077046 1.92948061174064e+04
0.0770458 1.71369683419992e+04
0.0770455 1.47302474835362e+04
0.077045 1.20542308242414e+04
0.077044677734375 1.08617662192509e+04 
0.077044 9.12770894989801e+03
0.077043 7.63194650542241e+03
0.077042 6.94675985864720e+03
0.077041 6.64384704262714e+03
0.07704 6.36746771797516e+03
0.077038 5.87368928563328e+03
0.077036 5.44138635551208e+03
0.077033 4.88197726734439e+03
0.07703 4.40673046805420e+03
0.077025 3.75629829003804e+03
0.07702 3.23858741615534e+03
0.07701 2.47397668917564e+03
0.07700 1.94525774157915e+03
0.07699 1.56479375576133e+03
0.07698 1.28235512455007e+03
0.076953125 8.05944853870302e+02
0.07693 5.98366062724758e+02
0.0769 5.01535699079862e+02
0.07685 3.97943025924483e+02
0.0768 3.32957403863291e+02
0.07675 2.88800181498537e+02
0.07666 2.37602868035052e+02
0.0765625 2.03945682840807e+02
0.07644 1.77799419028950e+02
0.0763 1.58372199914050e+02


==> anc/data/DataY21Masses.txt <==
0.0795 1.5378180693863377e-01
0.0785 1.3657185117792672e-01
0.0779 0.124185453397122
0.0775 1.1465499970731184e-01
0.0774 0.112036261173849
0.0773 0.109296915520104
0.0772 0.106419525588081
0.0771 0.103382977397671
0.0769 0.0967237796977214
0.0768 0.0930297023206491
0.0767 0.0890290158837369
0.0766 0.0846564383200855
0.0765 0.0798255365275134
0.0764 0.0744187379538459
0.0763 6.8270630655194467e-02
0.0762 0.0611367266394722
0.07615 5.7087043047468505e-02
0.0761 0.0526247827072684
0.07606 4.8688134521259613e-02
0.07603 4.5469117934740726e-02
0.0760 0.0419609382618986
0.07598 3.9365919066449810e-02
0.07596 3.6652949316955882e-02
0.07593 3.1885363423467511e-02
0.07592 3.0028538859737747e-02
0.07591 2.7946783520166600e-02
0.07590 2.5516575380767542e-02
0.07589 2.2475265808985765e-02
0.07588 1.8100878125824359e-02
0.075887 2.1361163331077525e-02
0.075883 1.9642178624869947e-02
0.0758777 1.6699779920271291e-02
0.0758759 1.5412858186507087e-02
0.0758743 1.4071357603222121e-02
0.075873 1.2789176567679434e-02
0.075872 1.1640510074485374e-02
0.075871 1.0295600554429319e-02
0.07587 8.6639330363855842e-03
0.075869 6.5128092322148086e-03
0.0758687 5.6498422073586445e-03
0.07586868 5.5855864362985416e-03
0.07586857 5.1867967626740069e-03
0.07586847 4.7753100224061521e-03
0.07586839 4.3847790834463645e-03
0.07586833 4.0323631253460388e-03
0.07586828 3.6755393187569564e-03
0.07586824 3.3227482820554284e-03
0.0758682 2.8690303885223600e-03


==> anc/data/DataY21Ricci.txt <==
0.07586803 1.69290301145354e+05
0.07586801 1.57355421860286e+05
0.07586799 1.46706680779395e+05
0.07586796 1.32721282745952e+05
0.07586792 1.16996803388021e+05
0.07586787 1.00941878864301e+05
0.07586781 8.56045677111353e+04
0.07586773 6.99066091745393e+04
0.07586764 5.67488155155666e+04
0.07586751 4.32315810184213e+04
0.07586736 3.26759628101826e+04
0.07586692 1.76754701060889e+04
0.0758666 1.48135062010704e+04
0.07586657 1.45956243234433e+04
0.07586651 1.41806590677659e+04
0.0758662 1.23979668141763e+04
0.0758643 7.49350316427093e+03
0.0758633 6.52844377923598e+03
0.0758621 6.19392415468350e+03
0.0758606 5.82163159704668e+03
0.0758586 5.38320244274797e+03
0.0758561 4.90699533637686e+03
0.075853 4.40269336507168e+03
0.075849 3.86054218310270e+03
0.075844 3.31234895652743e+03
0.075838 2.79364866869449e+03
0.075830 2.26833176890738e+03
0.075821 1.83249985961844e+03
0.075807 1.36187547950340e+03
0.075773 7.51684919712608e+02
0.07575 5.64445261056001e+02
0.07572 4.73361740493767e+02
0.07568 3.91085657275690e+02
0.07563 3.23592788397897e+02
0.07556 2.64068106901962e+02
0.07549 2.26282742094945e+02
0.07539 1.92046172223937e+02
0.07527 1.67199068180880e+02
0.07511 1.46456406792659e+02


==> anc/data/DataY21Y20Masses.txt <==
# 0.083 2.7945116228336853e-01
# 0.081 2.4253461654202124e-01
# 0.080 2.2423012569351014e-01
# 0.078 1.8741812973022898e-01
0.076 1.4819097786635252e-01
0.0755 1.3705443258719413e-01
0.075 1.2458422826020275e-01
0.0747 1.1604491073158266e-01
0.0745 1.0967161235665344e-01
0.0742 9.8583413358166921e-02
0.074 8.9665374496186417e-02
0.07383 8.0600181192984302e-02
0.07372 7.3687908923005613e-02
0.07362 6.6408610773480647e-02
0.07355 6.0563046099641200e-02
0.0735 5.5896757946237288e-02
0.07345 5.0706230587889166e-02
0.0734 4.4811946409311486e-02
0.07337 4.0790935405828059e-02
0.07335 3.7807765483460508e-02
0.07333 3.4454281715659001e-02
0.073317 3.1965887222159615e-02
0.073307 2.9788931024786108e-02
0.0733 2.8048719971686994e-02
0.073292 2.5768174577944912e-02
0.073285 2.3319473404020359e-02
0.07328 2.1146035998123088e-02
0.073276 1.8976134607203599e-02
0.073273 1.6934107949179395e-02
0.073271 1.5267574598924144e-02
0.07327 1.4305679535805473e-02
0.073269 1.3244862696072493e-02
0.073268 1.1910593051001577e-02
0.073267 1.0425254010873830e-02
0.0732666 9.7464548256623405e-03
0.0732662 9.0123770085755468e-03
0.0732658 8.1885066938531866e-03
0.0732655 7.4948153669896159e-03
0.07326523 6.7778541802356370e-03
0.073265 6.0638144188901707e-03
0.07326478 5.2094535653319299e-03
0.07326469 4.7596080127028113e-03
0.0732646 4.1892369564680227e-03


==> anc/data/DataY21Y20Masses_.txt <==
# 0.083 2.7945116228336853e-01
# 0.081 2.4253461654202124e-01
# 0.080 2.2423012569351014e-01
0.078 1.8741812973022898e-01
0.076 1.4819097786635252e-01
0.0755 1.3705443258719413e-01
0.075 1.2458422826020275e-01
0.0747 1.1604491073158266e-01
0.0745 1.0967161235665344e-01
0.0742 9.8583413358166921e-02
0.074 8.9665374496186417e-02
0.07383 8.0600181192984302e-02
0.07372 7.3687908923005613e-02
0.07362 6.6408610773480647e-02
0.07355 6.0563046099641200e-02
0.0735 5.5896757946237288e-02
0.07345 5.0706230587889166e-02
0.0734 4.4811946409311486e-02
0.07337 4.0790935405828059e-02
0.07335 3.7807765483460508e-02
0.07333 3.4454281715659001e-02
0.073317 3.1965887222159615e-02
0.073307 2.9788931024786108e-02
0.0733 2.8048719971686994e-02
0.073292 2.5768174577944912e-02
0.073285 2.3319473404020359e-02
0.07328 2.1146035998123088e-02
0.073276 1.8976134607203599e-02
0.073273 1.6934107949179395e-02
0.07327 1.4305679535805473e-02
0.07327 1.4293518822284612e-02
0.073269 1.3244862696072493e-02
0.073268 1.2080375573987749e-02
0.073267 1.0756386485220031e-02
0.0732666 1.0310338945978700e-02
0.0732662 9.9570588402057899e-03
0.0732658 9.0351529461369182e-03
0.07326523 7.1696363558968398e-03
0.073265 6.0836533669151975e-03
0.07326478 5.2141561096917827e-03
0.07326469 4.7611459253383889e-03


==> anc/data/DataY21Y20Ricci.txt <==
0.07326427 1.24068118394704e+05
0.07326424 1.13197433692673e+05
0.07326420 1.00770167890768e+05
0.07326416 9.02548435432797e+04
0.07326410 7.72782591858220e+04
0.07326402 6.38008493371656e+04
0.07326393 5.23198018008772e+04
0.07326381 4.11150774944789e+04
0.07326365 3.08386201967895e+04
 0.0732635 2.42107299217438e+04
 0.0732632 1.58632810485523e+04
 0.0732629 1.33686672970861e+04
 0.0732625 1.11901526189046e+04
 0.0732614 7.91741342598754e+03
 0.0732606 6.67474544060696e+03
 0.0732585 5.34849270747573e+03
  0.073257 5.03976069352984e+03
 0.0732551 4.69332333710886e+03
 0.0732528 4.32481885980501e+03
   0.07325 3.93523690242221e+03
  0.073246 3.46606276083848e+03
  0.073241 2.98919903299655e+03
  0.073235 2.53511828281988e+03
  0.073228 2.12262634135065e+03
  0.073219 1.72188115989226e+03
  0.073207 1.33846472152983e+03
  0.073192 1.01124198244027e+03
  0.073173 7.39860676102103e+02
  0.073148 5.18052575795079e+02
  0.073119 4.23469229073950e+02
  0.073081 3.51621571991650e+02
  0.073033 2.91061671746369e+02
  0.072973 2.41676076001767e+02
    0.0729 2.03045984172927e+02
    0.0728 1.70282382930933e+02
   0.07269 1.48385261188756e+02
   0.07254 1.29832380786540e+02
   # 0.07211 9.75576134654797e+01
   #  0.0718 8.18941140293977e+01
   #  0.0714 6.67725112287931e+01
   #  0.0709 5.30557368657300e+01
   #  0.0703 4.14122889085391e+01


==> anc/data/YlmPowerProperTime.txt <==
0.000000000000000000e+00 2.499416168236732181e-05 5.398738923391334653e-06
4.250240126881673630e-01 2.758793655553197513e-05 5.661317697488934990e-06
8.862190889997941801e-01 2.574614263194571062e-05 4.489046620888089323e-06
1.327285821806401422e+00 2.183078827640911235e-05 2.943237301998098878e-06
1.727236789439946962e+00 2.361384030210831418e-05 2.433462538505311827e-06
2.132268512746638756e+00 3.295727885456621793e-05 2.702336939181754428e-06
2.503418483480650103e+00 5.626623374704205330e-05 3.662108636425178395e-06
2.804423250897100317e+00 1.049978150630136208e-04 4.935622424628355132e-06
3.058015063041806592e+00 2.142038208760678529e-04 6.262771080656863578e-06
3.271342157139387030e+00 4.577771668164613383e-04 7.715294403161274841e-06
3.447864322968335671e+00 9.145605105161004481e-04 9.822866634136996877e-06
3.596206869570657716e+00 1.672729909780130758e-03 1.309583850091796639e-05
3.724818864077104053e+00 2.851029269546170256e-03 1.793360355300017300e-05
3.838283921733175230e+00 4.545754957098966861e-03 2.488321776673510719e-05
3.932565804829346146e+00 6.427503883821555214e-03 3.367498279858533529e-05
4.011092148746593367e+00 8.504776513729800369e-03 4.376339912592620536e-05
4.081961145921473744e+00 1.085934569336196968e-02 5.483944419308957899e-05
4.143001337353016567e+00 1.299199482561363451e-02 6.528914386469777432e-05
4.194998057173978445e+00 1.540254454327067389e-02 7.438794174087762689e-05
4.239736358104222447e+00 1.778146157014334067e-02 8.182616309741122648e-05
4.279506044214738125e+00 2.004996663639993515e-02 8.699168617934147714e-05
4.314453294490345314e+00 2.168780511806557218e-02 9.045950425156180691e-05
4.345589667555687541e+00 2.299324723401163784e-02 9.247187961861654101e-05
4.373577847104462180e+00 2.388760974174164789e-02 9.333205115497299187e-05
4.399581773518605132e+00 2.457980583831461882e-02 9.332374577580963848e-05
4.423240249817866676e+00 2.507085309814608559e-02 9.262783784648814475e-05
4.445108707282670046e+00 2.577668678104427791e-02 9.140527429542825912e-05
4.465474117784494545e+00 2.594692261971950561e-02 8.977745750100099575e-05
4.484525557344039903e+00 2.598472407694639788e-02 8.784449325844234571e-05
4.502424568880583955e+00 2.590781121086627170e-02 8.568542469497880036e-05
4.519348686330012299e+00 2.573158185938058395e-02 8.335680234248789245e-05
4.535358030905479509e+00 2.558043695842202730e-02 8.095719168037581327e-05
4.550604524848978372e+00 2.524513878320024454e-02 7.842777012691667861e-05
4.565145613474660635e+00 2.484743625619018764e-02 7.585087517560108446e-05
4.579483108371139366e+00 2.441950048012722641e-02 7.316826241306951975e-05
4.594739577135353414e+00 2.384509227713925428e-02 7.017672683279875469e-05
4.609321706444067246e+00 2.322340226735922913e-02 6.720304514111510277e-05
4.623337442318129042e+00 2.256198014638045868e-02 6.425605836136516827e-05
4.636838061056927529e+00 2.186892023593100740e-02 6.135005895187886074e-05
4.649877734347593439e+00 2.115075329677016530e-02 5.849413679805258069e-05
4.662513859038692310e+00 2.041246550015094960e-02 5.569285330235307406e-05
4.674754233575382223e+00 1.966089195533448145e-02 5.295878072384850918e-05
4.686654577951199663e+00 1.889911141162289171e-02 5.029140066770948340e-05
4.698229163801365793e+00 1.813194736776911620e-02 4.769742334298004364e-05
4.709521181350634578e+00 1.736163428510392737e-02 4.517543212590980305e-05
4.720624724391898397e+00 1.688654456723597680e-02 4.271149268459226600e-05
4.732507379493688049e+00 1.602448185924418289e-02 4.010039375167878987e-05
4.743950596165122491e+00 1.518139267533336924e-02 3.761878831781554407e-05
4.755101168065596795e+00 1.435099113903245439e-02 3.523881534690342758e-05
4.766078894332031801e+00 1.352804493335071218e-02 3.293891925902461598e-05
4.776777217184182689e+00 1.272382086016305563e-02 3.074448424638561426e-05
4.787354160973301020e+00 1.192938102077284283e-02 2.862566729474485234e-05
4.797607474553713836e+00 1.116248839374281952e-02 2.662440842242577366e-05
4.807795201727243395e+00 1.040615934750924697e-02 2.469155202184064756e-05
4.817852883561901223e+00 9.667409750785435629e-03 2.284157056015914046e-05
4.827759602925904225e+00 8.949730504955061630e-03 2.107939998089753694e-05
4.837469151364762077e+00 8.258098120590327829e-03 1.941329880647589892e-05
4.847138694095468381e+00 7.582961202274104626e-03 1.781702409127320548e-05
4.856668418341766547e+00 6.932893156354136971e-03 1.630803711782009924e-05
4.866076912540184374e+00 6.307898202805464413e-03 1.488331257833202757e-05
4.875408790177275797e+00 5.706312434597246054e-03 1.353644089393607444e-05
4.884632303457294711e+00 5.168555043045177690e-03 1.227248870547295252e-05
4.893789797248409457e+00 4.614848235209268248e-03 1.108550017773500109e-05
4.902850437828845109e+00 4.089463487395738998e-03 9.979988070351293659e-06
4.911767206148306641e+00 3.595827639195267253e-03 8.960957569699179933e-06
4.920660268750837396e+00 3.128183762414386056e-03 8.014704320888874789e-06
4.929453976234859702e+00 2.691510081688177746e-03 7.149765577829933570e-06
4.938211643206369850e+00 2.283556475664018977e-03 6.360226075828874612e-06
4.946920939883884927e+00 1.905975452570799486e-03 5.648118907985806855e-06
4.955585644375139154e+00 1.559606311577583886e-03 5.013899526959460211e-06
4.964147775641014171e+00 1.247447055184506539e-03 4.462041402579173873e-06
4.972647180555207491e+00 9.685767592130501390e-04 3.989788830077395768e-06
4.981138689638838102e+00 7.222090574405902854e-04 3.595233316675008230e-06
4.989572315872378816e+00 5.108142503760463443e-04 3.281927029751963640e-06
4.997916552761341613e+00 3.356916933624300744e-04 3.051141423852305215e-06
5.006247589899574635e+00 1.959955070824575087e-04 2.901505764662787008e-06
5.014519879339127684e+00 9.341280164750704923e-05 2.820313385778365764e-06
5.022817706417756156e+00 2.808189118746481856e-05 2.838128063924200856e-06
5.031072167476620116e+00 1.838663645148694320e-06 2.942099810290800506e-06
5.039289090288411543e+00 1.552223729790281885e-05 3.133364169495251141e-06
5.047421330621683744e+00 6.959035852126279720e-05 3.411170544629615610e-06
5.055591018399277381e+00 1.659515125379586458e-04 3.781224569893430848e-06
5.063750392989408766e+00 3.057320666578525973e-04 4.244113648290787373e-06
5.071842525829261206e+00 4.888318874449024045e-04 4.797529298847326438e-06
5.079942442316276896e+00 7.197301990459704837e-04 5.580768436121696038e-06
5.087952964343966045e+00 9.937242345111369380e-04 6.342405027166574283e-06
5.095991502283653496e+00 1.317025622275252474e-03 7.207637130537247631e-06
5.104000108997809093e+00 1.688895158004206660e-03 8.172273919479545616e-06
5.111953970109963663e+00 2.109031649540032798e-03 9.247765806157936543e-06
5.119887780312869729e+00 2.580229694249409986e-03 1.041105786988589789e-05
5.127782860574127355e+00 3.102520703639576397e-03 1.167426160790634679e-05
5.135710956985573894e+00 3.682388078926930510e-03 1.305062134884064375e-05
5.143616170275982391e+00 4.317718178401923346e-03 1.453251222580235277e-05
5.151487626214296789e+00 5.008964622903586648e-03 1.611859490448695021e-05
5.159299233952737929e+00 5.754794930533114680e-03 1.780352230113353156e-05
5.167131550426828035e+00 6.564552398022414914e-03 1.960576070755190830e-05
5.174921622814795619e+00 7.433669240592822962e-03 2.151233398103150388e-05
5.182697381146589066e+00 8.366875209121181489e-03 2.353088164710343745e-05
5.190465409480420789e+00 9.367113250496949400e-03 2.566474895561201680e-05
5.198190258597406910e+00 1.043170303533345888e-02 2.790524634872829679e-05
5.205828782737711435e+00 1.155559012148298439e-02 3.023913159831782406e-05
5.213487079615470421e+00 1.275624555839277585e-02 3.269958420412325532e-05
5.221122422798524454e+00 1.402987097612126526e-02 3.527516360397952249e-05
5.228702944652979134e+00 1.537307169384533045e-02 3.795562570992205847e-05
5.236270161935882683e+00 1.679539547677894387e-02 4.075635051927669743e-05
5.243719449869289839e+00 1.827841401950807895e-02 4.363763629107163277e-05
5.251198298943904774e+00 1.985354803750100788e-02 4.665648036983673118e-05
5.258581338980759412e+00 2.149690381538445910e-02 4.976256582918828171e-05
5.265927172807130852e+00 2.322294507567443378e-02 5.297886206059226264e-05
5.273245601919696490e+00 2.503673725981016979e-02 5.630937637554311024e-05
5.280528366076151059e+00 2.693914499395082957e-02 5.976323484441332880e-05
5.287720289925517569e+00 2.891745782855248414e-02 6.328425352334564021e-05
5.294917661691424193e+00 3.100079105019476131e-02 6.693078378098657618e-05
5.302030906041239611e+00 3.316602429188020285e-02 7.065435931314387272e-05
5.309022522290772983e+00 3.540167790454722824e-02 7.442819892057785807e-05
5.316034785698042775e+00 3.775555381612923089e-02 7.832349373339568196e-05
5.322938444397453672e+00 4.018681605147891855e-02 8.226196838037831748e-05
5.329772196796533912e+00 4.270933283778592660e-02 8.625584144211680951e-05
5.336574031312773414e+00 4.533916602771092402e-02 9.031759965271770870e-05
5.343274528495324027e+00 4.805050904265526640e-02 9.439381883796318950e-05
5.349928308277760003e+00 5.086587497015862547e-02 9.850366098476674617e-05
5.356505317064506499e+00 5.377333238819699546e-02 1.026129190260842102e-04
5.363009636762056331e+00 5.677438280953946148e-02 1.067060739359158660e-04
5.369421269905101823e+00 5.985858293037619321e-02 1.107384509383574920e-04
5.375743392909960505e+00 6.302521706265049040e-02 1.147136394872830441e-04
5.381993496912667041e+00 6.628081088060920611e-02 1.186062644351956600e-04
5.388191701496831243e+00 6.963405666408056804e-02 1.223915792175566633e-04
5.394266753207833887e+00 7.304229952872344500e-02 1.260183478711744513e-04
5.400292619307609066e+00 7.654213686591260224e-02 1.294901865917115729e-04
5.406208513560502915e+00 8.009279692168687348e-02 1.327403367355902374e-04
5.412050706518583887e+00 8.370880385625492637e-02 1.357568704084952311e-04
5.417807305317741573e+00 8.737510181288594968e-02 1.385003099310010621e-04
5.423501767412822083e+00 9.109795287898840577e-02 1.409476235581062092e-04
5.429070134942321602e+00 9.482456018349014193e-02 1.430502254581779865e-04
5.434585760747762784e+00 9.859186722371349187e-02 1.447881142998464941e-04
5.439969089265162872e+00 1.023320108973294895e-01 1.461202396670904173e-04
5.445279431433234230e+00 1.060709745665277676e-01 1.470514259430064368e-04
5.450545932167306873e+00 1.098138345496106338e-01 1.475333739024648285e-04
5.455691845014245089e+00 1.134886295085454633e-01 1.475735842655374181e-04
5.460772942702517341e+00 1.171162925237148045e-01 1.471576670577648199e-04
5.465771276761703490e+00 1.206640138304357623e-01 1.462834708048266652e-04
5.470651157469315962e+00 1.240859596411033605e-01 1.449680910838591086e-04
5.475485798053650655e+00 1.274118036722545477e-01 1.432043774730048862e-04
5.480232524132724770e+00 1.305894105823369178e-01 1.410230213572827448e-04
5.484916832465475345e+00 1.336129642232755377e-01 1.384364641011767878e-04
5.489566718731904160e+00 1.364753160415983491e-01 1.354599338953458134e-04
5.494060991427553553e+00 1.390815075863205408e-01 1.321962412061566982e-04
5.498553847336276057e+00 1.414996967196806843e-01 1.285820906070576062e-04
5.502968802726137199e+00 1.436640186000059660e-01 1.247140312459258760e-04
5.507324173430717451e+00 1.455640459857515112e-01 1.206204314488810373e-04
5.511646932565096968e+00 1.471904487620699364e-01 1.163177974818208597e-04
5.515865546680627673e+00 1.485019399692270592e-01 1.119232338068169575e-04
5.520058263341963034e+00 1.495108790573657920e-01 1.074001662538021155e-04
5.524221894223468432e+00 1.501999294464556323e-01 1.027917320268297903e-04
5.528319375665498470e+00 1.505543200308678276e-01 9.817902713156818797e-05
5.532389398071765108e+00 1.505724206000867149e-01 9.355623615072092302e-05
5.536394743809825769e+00 1.502531027968287414e-01 8.900003269251093832e-05
5.540343654718681954e+00 1.468688889186631208e-01 8.453175234257492474e-05
5.544129146425547994e+00 1.459493692366888862e-01 8.029654643074081617e-05
5.547900886899217454e+00 1.447298638921364899e-01 7.614656310606798557e-05
5.551659779807474493e+00 1.432158816470489038e-01 7.210036507352297072e-05
5.555408317538436336e+00 1.414149025040181140e-01 6.817227085660924673e-05
5.559151153397273504e+00 1.393352607546595456e-01 6.437205120950629383e-05
5.562879958585857487e+00 1.369952159512869971e-01 6.071998565481878988e-05
5.566613937992931582e+00 1.343975844985797474e-01 5.720717230956060483e-05
5.570354868651201663e+00 1.315560485143658642e-01 5.384074462223313530e-05
5.574108571247061050e+00 1.284824339604629106e-01 5.062263302331129782e-05
5.577870908464649169e+00 1.251979710109301092e-01 4.756169054230497214e-05
5.581637926884627454e+00 1.217259483571053180e-01 4.466408158916375420e-05
5.585458962041365716e+00 1.180387846713821243e-01 4.189618858821850077e-05
5.589292015816440085e+00 1.141956111685286379e-01 3.929176808473394504e-05
5.593152092753952864e+00 1.102024791935046766e-01 3.684078123760427769e-05
5.597052635900821471e+00 1.060657595823352450e-01 3.452948748265184821e-05
5.600987716192848964e+00 1.018122360123935588e-01 3.237390440263298078e-05
5.604961697916615471e+00 9.745807041425003092e-02 3.036406474560547256e-05
5.608976712433553224e+00 9.302176017243084238e-02 2.849822873064533236e-05
5.613052314496168371e+00 8.850236020278490212e-02 2.676597410040660092e-05
5.617189568967415170e+00 8.391941737246291777e-02 2.516625390522229269e-05
5.621394338833638926e+00 7.928741948194334421e-02 2.369573320405791560e-05
5.625669177396503962e+00 7.462477499891882748e-02 2.235205786817858408e-05
5.630015277830133336e+00 6.995155708702686936e-02 2.113273323368816247e-05
5.634443760493132558e+00 6.527754547526440354e-02 2.003226079266693903e-05
5.638948931785534135e+00 6.063067885257805711e-02 1.904903987420259300e-05
5.643546622547664704e+00 5.601698803635851709e-02 1.817610650273716473e-05
5.648247524469791614e+00 5.144935156461493547e-02 1.740802701136240545e-05
5.653046824138066917e+00 4.695652376173514719e-02 1.674133629924249344e-05
5.657948760259732701e+00 4.255870490464887940e-02 1.617011976143183644e-05
5.662960108726379005e+00 3.827467187554486894e-02 1.568766331054292001e-05
5.668084145129807183e+00 3.412701552796412741e-02 1.496430001454191079e-05
5.673318067699777423e+00 3.014381298844620929e-02 1.464075599616539728e-05
5.678666200460685154e+00 2.634733036127848496e-02 1.438504684011954345e-05
5.684114491425405369e+00 2.277257821977244148e-02 1.419022866837984802e-05
5.689671228306569795e+00 1.943908640795484130e-02 1.404862377870549048e-05
5.695318913953114404e+00 1.638241210742552925e-02 1.395380568176371443e-05
5.701050751906357128e+00 1.363075837200630226e-02 1.389954137741095596e-05
5.706846532368028413e+00 1.121835120814527152e-02 1.388033870514100051e-05
5.712695684944475438e+00 9.174738089478953751e-03 1.389119931855389300e-05
5.718586342416525525e+00 7.526854462312989463e-03 1.382306359819371404e-05
5.724480885697635912e+00 6.323404893901474894e-03 1.389791263628516894e-05
5.730373246938519571e+00 5.591592849021684818e-03 1.398620383834987519e-05
5.736231063823464815e+00 5.369754261284600746e-03 1.408804242422716089e-05
5.742090296181652676e+00 5.684697431635369648e-03 1.419046860726640887e-05
5.747866552314349953e+00 6.619151923679689360e-03 1.431828240288407803e-05
5.753554765999894904e+00 8.193097387444387217e-03 1.444474921906187818e-05
5.759144847763966624e+00 1.045386277920828250e-02 1.458821333232601368e-05
5.764615649691564592e+00 1.345965379451742605e-02 1.478128485655482559e-05
5.769940891867918253e+00 1.725191982982133762e-02 1.502507257176040357e-05
5.775107445145207130e+00 2.188005866049617248e-02 1.531939801281312051e-05
5.780091723122407821e+00 2.738605747018907702e-02 1.572114266035332569e-05
5.784877208023514683e+00 3.380179600824456676e-02 1.622501459128905483e-05
5.789458178188677806e+00 4.116317780736191562e-02 1.684582869358732538e-05
5.793812212452806421e+00 4.945946638656247007e-02 1.757269492988388146e-05
5.797946408525056050e+00 5.870744206018579242e-02 1.839456410669262906e-05
5.801845952602878498e+00 6.884696816232577232e-02 1.927186883745808687e-05
5.805503465680398101e+00 7.977331563744342879e-02 2.008403082723228314e-05
5.808929430798682070e+00 9.139336800054588539e-02 2.090108737996322527e-05
5.812125388413768690e+00 1.035103982627803981e-01 2.157331061827174337e-05
5.815103852296705789e+00 1.158788460953005944e-01 2.190157552488338529e-05
5.817876382226784493e+00 1.282142191727097535e-01 2.205265407056581064e-05
5.820457956518639620e+00 1.401241066947519487e-01 2.187841620299578690e-05
5.822867630546089579e+00 1.511807725362181720e-01 2.127796339764392072e-05
5.825129388813912179e+00 1.599160610653566073e-01 2.044121037180456407e-05
5.827267713192334497e+00 1.678611676789739382e-01 1.943389567425196833e-05
5.829304573908408393e+00 1.724631952829550896e-01 1.831552888745171726e-05
5.831259592816030235e+00 1.756998044433823736e-01 1.732267290172275037e-05
5.833157957995855014e+00 1.762769411521491469e-01 1.645754446736493655e-05
5.835020340441265496e+00 1.731494989587510913e-01 1.578178575067662137e-05
5.836800496720276676e+00 1.655705253185955905e-01 1.535025778310944436e-05
5.838473849327850296e+00 1.595880561274333753e-01 1.496332896642255064e-05
5.840165326624714659e+00 1.519827729661957505e-01 1.495906625755555234e-05
5.841885219534136198e+00 1.430253908860766587e-01 1.508395135534799645e-05
5.843649501499305288e+00 1.329716077731856183e-01 1.526850960423776566e-05
5.845468094976384421e+00 1.212483717660841065e-01 1.531366656016395789e-05
5.847354817433588536e+00 1.099620700268163220e-01 1.552679903492179189e-05
5.849317983183865977e+00 9.814160932368543033e-02 1.524664975419744308e-05
5.851368459606575811e+00 8.635180357030215748e-02 1.490260763346607257e-05
5.853520426237895258e+00 7.462136091179601138e-02 1.442635615511395297e-05
5.855792057855512489e+00 6.301690168949615478e-02 1.363195765933402228e-05
5.858206148705453309e+00 5.139673842365902190e-02 1.276709816457922975e-05
5.860764888615626056e+00 4.069287428961383679e-02 1.189841367334810113e-05
5.863488202886927958e+00 3.163516759666722133e-02 1.106250798532540806e-05
5.866467526666061083e+00 2.360778024540577738e-02 1.018217964644116755e-05
5.869621209826426877e+00 1.747837185111045591e-02 9.615513710716863953e-06
5.872713151233269535e+00 1.431964219539165299e-02 9.323445020395709022e-06
5.875736570186857577e+00 1.425759941114278576e-02 9.387217908471496490e-06
5.878704253040458738e+00 1.738889039204992437e-02 9.485793037688389532e-06
5.881409378798567289e+00 2.444454692109148189e-02 9.711323757709154809e-06
5.883770139487422668e+00 3.475363636080506385e-02 9.655907614826719448e-06
5.885731772673858053e+00 4.930247675025802717e-02 9.478034474061254927e-06
5.887349729591069725e+00 6.431600611199882189e-02 8.859661234840910429e-06
5.888676136592245314e+00 7.334837380549283359e-02 7.795308729928526346e-06
5.889734869863029409e+00 7.523581778981165702e-02 7.476746470609070196e-06
5.890568219443413689e+00 6.982706123340962079e-02 7.318536317220408799e-06
5.891387006363392409e+00 6.512565122241502358e-02 7.101004663389155675e-06
5.892218098290663342e+00 5.555460245772561589e-02 6.908542324262708765e-06
5.893179024165988267e+00 4.061158855248324373e-02 6.564015152319438227e-06
5.894412196850482566e+00 2.674077149730948871e-02 6.040618657111965521e-06
5.895643941946349997e+00 1.648694494939951030e-02 5.655223841066759811e-06
5.897043577113074697e+00 9.430707442411766922e-03 5.333543518293847107e-06
5.898456057187105195e+00 5.826236947882324109e-03 4.965799085519559766e-06
5.899777985748282383e+00 4.877025335906816361e-03 4.659321913067814079e-06
5.900817273892717374e+00 4.651113948207079817e-03 4.172221395147517827e-06
5.901482295088873897e+00 4.809580523919995861e-03 4.015001047276733902e-06
5.902073800965694339e+00 4.962010223456493098e-03 3.920317444824877676e-06
5.902652080341466601e+00 5.250218677658497098e-03 3.831662472256818180e-06
5.903375348692810221e+00 5.313150838386190324e-03 3.760950266203531300e-06
5.904217542153711307e+00 5.073370366256315864e-03 3.608307789474858974e-06
5.904987305520767116e+00 4.738257820101635966e-03 3.474908709225216857e-06
5.905567452822153562e+00 4.464070432428675871e-03 3.368031492898461906e-06
5.906119087799140743e+00 4.306567220853724058e-03 3.281870270056000120e-06
5.906599982101344182e+00 4.276866302837002698e-03 3.213830181423571684e-06
5.907056796990807435e+00 4.199630665229052602e-03 3.136651703559936850e-06
5.907564383615439674e+00 3.969642389088601404e-03 3.070047676841447591e-06
5.908066266601701422e+00 3.772035613776566869e-03 3.028789620460602702e-06
5.908655635997891231e+00 3.526045227472341965e-03 2.957897752465496255e-06
5.909344698803644214e+00 3.142127102810352013e-03 2.875146360296697686e-06
5.909998522525317988e+00 2.887102821139406802e-03 2.819583116724033837e-06
5.910595859047544920e+00 2.729988788137851889e-03 2.792584103577797374e-06
5.911198061106594182e+00 2.569738640794643272e-03 2.749402052743995328e-06
5.911807369559497261e+00 2.430203623075536182e-03 2.740509689996536543e-06
5.912423748045551264e+00 2.279094271292029811e-03 2.708143107087249208e-06
5.913044629064386548e+00 2.147152876152989831e-03 2.667906237089698222e-06
5.913670908245679314e+00 2.054473551723357341e-03 2.649101268865780452e-06
5.914302068809656809e+00 1.911101427015571242e-03 2.616034226455652782e-06
5.914936996384935419e+00 1.826620520509970565e-03 2.588347435994553555e-06
5.915584641362882756e+00 1.758372020621316303e-03 2.565728609847187712e-06
5.916240611541821792e+00 1.693219673852622504e-03 2.542256607323257448e-06
5.916892374804361587e+00 1.632129132472581907e-03 2.529798028083336556e-06
5.917547397664486120e+00 1.549042628539750452e-03 2.505201227385266230e-06
5.918204643150291488e+00 1.481664689781860261e-03 2.484503420628520693e-06
5.918874778488916633e+00 1.414079410234936026e-03 2.445059932004158955e-06
5.919429868917529092e+00 1.373244230971914148e-03 2.436865050979946366e-06
5.919925167555034839e+00 1.344417865695315441e-03 2.421876143159302350e-06
5.920329992597974211e+00 1.309703069391086145e-03 2.413345701191985858e-06
5.920705536763870569e+00 1.298166472185586324e-03 2.413679975620474252e-06
5.921083043947573898e+00 1.273411629096060302e-03 2.405262779249383707e-06
5.921460303958103744e+00 1.241797877934207317e-03 2.385940236727269845e-06
5.921837965697194228e+00 1.216355667801096233e-03 2.373475779068821146e-06
5.922213473928960248e+00 1.198885862872119470e-03 2.369332465741880421e-06
5.922576382632957603e+00 1.177671411900301770e-03 2.360627023303221050e-06
5.922936217005173809e+00 1.157662936199487349e-03 2.352745755878706051e-06
5.923296716265371131e+00 1.149967204285595387e-03 2.349261099771390493e-06
5.923658444240247789e+00 1.132669555097216884e-03 2.342027945389026376e-06
5.924018279515056662e+00 1.119513037969715628e-03 2.341567547536175527e-06
5.924380863936795194e+00 1.106486860643312968e-03 2.334792997873812718e-06
5.924742443735227404e+00 1.092583859854007709e-03 2.329227290482659883e-06
5.925105702388853146e+00 1.075002659689865050e-03 2.321794886460093715e-06
5.925472062742843882e+00 1.055050926832397590e-03 2.310504480648811457e-06
5.925837731240947370e+00 1.038457756010925746e-03 2.304182207403580536e-06
5.926201410873095377e+00 1.024294461582101346e-03 2.298343697276836297e-06
5.926566956708017031e+00 1.009081128982136600e-03 2.292546228159696257e-06
5.926931708953131483e+00 9.957577639830956454e-04 2.286903299348019871e-06
5.927297885877424122e+00 9.810957540293918470e-04 2.281100964954083262e-06
5.927663542804762820e+00 9.270717263898061757e-04 2.260693104440384062e-06
5.928029352162245580e+00 9.146049117532366714e-04 2.254874115558672034e-06
5.928396359883992162e+00 9.028327594033282036e-04 2.248657043585148876e-06
5.928764779366084703e+00 8.916389916551961540e-04 2.242672195922582118e-06
5.929132653358814231e+00 8.797970625453228498e-04 2.236920710274446381e-06
5.929500310456848666e+00 8.661372570719746066e-04 2.230544807962830061e-06
5.929868357142844104e+00 8.550768361613427177e-04 2.225038212237853625e-06
5.930235960081422064e+00 8.405353793802286229e-04 2.219612755755467517e-06
5.930610390642150342e+00 8.266171246184739370e-04 2.214266020881297656e-06
5.930979281330925446e+00 8.148665980482769442e-04 2.209161572944226062e-06
5.931348234281108134e+00 8.026057525185389821e-04 2.200668554355611557e-06
5.931717773608971456e+00 7.943137861323619486e-04 2.195838010652481584e-06
5.932092116567995177e+00 7.860256901274824881e-04 2.192333481615964443e-06
5.932494013377848319e+00 7.768006889323690687e-04 2.186946006693866517e-06
5.932907116208713028e+00 7.674172790879001983e-04 2.181515060425469509e-06
5.933322223007915674e+00 7.579865131187989592e-04 2.176231126534704431e-06
5.933735822055823839e+00 7.476931881818161705e-04 2.168077356997233554e-06
5.934156252158257594e+00 7.386537893725203963e-04 2.162998957762895690e-06
5.934572039781540020e+00 7.299146857482776253e-04 2.158042679206534423e-06
5.934987159836448534e+00 7.214308860890142382e-04 2.153178539314797421e-06
5.935402560835608021e+00 7.132212935592164259e-04 2.148360354187169733e-06
5.935827296017117227e+00 6.806698020404413968e-04 2.134716079833114989e-06
5.936212605723605762e+00 6.711907973122792446e-04 2.127853679640626890e-06
5.936585538217387992e+00 6.604190799029353767e-04 2.122138277544639451e-06
5.936958700358874630e+00 6.469809340825220670e-04 2.113017938677086787e-06
5.937333019941302581e+00 6.422330817492694381e-04 2.110746833313291571e-06


==> anc/data/data.txt <==
-3.02190960895048e+00 -1.91019654962240e+00
-3.26165631495402e+00 -1.99843439935245e+00
-3.48880210642038e+00 -2.07960902963779e+00
-3.72770758597283e+00 -2.16412500745372e+00
-3.97090947065661e+00 -2.25081418681441e+00
-4.20220434164023e+00 -2.33505203024321e+00
-4.39274420855047e+00 -2.40630099372426e+00
-4.62834326834685e+00 -2.49705519099145e+00
-4.77086740431816e+00 -2.55339939178665e+00
-4.93713560504342e+00 -2.62040365582253e+00
-5.13667222406277e+00 -2.70234029371727e+00
-5.38620712666299e+00 -2.80637440993232e+00
-5.55988033059773e+00 -2.87883852208249e+00
-5.75984105690541e+00 -2.96264056949753e+00
-5.99040133508875e+00 -3.05753197928608e+00
-6.22289382550284e+00 -3.15082636191843e+00
-6.44143016680009e+00 -3.23572860077147e+00
-6.63447832492803e+00 -3.30770703857482e+00
-6.96414348566097e+00 -3.42705083072288e+00
-7.29265190601930e+00 -3.54022979585933e+00
-7.49510146984061e+00 -3.60838092167324e+00
-7.76104842125457e+00 -3.69725214139650e+00
-8.12441117334395e+00 -3.81974082210473e+00
-8.37169211374802e+00 -3.90518885477650e+00
-8.49071838970936e+00 -3.94719134908267e+00
-8.78213948394913e+00 -4.05289275311287e+00
-8.87051397888899e+00 -4.08581677611662e+00
-8.96746235670859e+00 -4.12241527317947e+00
-9.07482876577517e+00 -4.16353542805620e+00
-9.19512483966714e+00 -4.21032836709454e+00
-9.33189658902213e+00 -4.26441385630231e+00
-9.49038414265207e+00 -4.32815527543267e+00
-9.67880909564242e+00 -4.40519832016172e+00
-9.91117816125620e+00 -4.50151130295982e+00
-9.97010236403004e+00 -4.52820914485196e+00
-1.02879134039691e+01 -4.65826191347516e+00
-1.05206630813583e+01 -4.75367019430654e+00
-1.07679921096795e+01 -4.85305333697858e+00
-1.09781258019445e+01 -4.93367358101901e+00
-1.11363071094652e+01 -4.99559970935142e+00
-1.13206582534566e+01 -5.06258391574994e+00
-1.18457688590214e+01 -5.24648107016787e+00
-1.21129216033161e+01 -5.33660016262553e+00
-1.23827545821134e+01 -5.42705665017972e+00
-1.25510227581448e+01 -5.48391902771015e+00
-1.27534497475966e+01 -5.55309210688076e+00
-1.28980390991687e+01 -5.60341301853096e+00
-1.30671265446768e+01 -5.66345070506424e+00
-1.31981648111864e+01 -5.71098655956678e+00
-1.33490009621890e+01 -5.76693826755746e+00
-1.36289915924208e+01 -5.87444431762398e+00


==> anc/scripts/Greedy.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import csv
import numpy as np
from scipy.optimize import curve_fit
import matplotlib.pyplot as plt
from scipy.stats import chi2
import random


def sine_function(x, gamma, c, amp, w, delta):
    return gamma * x + c + amp * np.sin(w * x + delta)


def sine_function_with_pstar(p, pstar, gamma, c, amp, w, delta):
    x = np.log(p / pstar - 1.0)
    return gamma * x + c + amp * np.sin(w * x + delta)


def parse_args():
    import argparse as ap
    parser = ap.ArgumentParser(
        description=
        'Use a greedy algorithm to estimate the point distribution for errors',
        formatter_class=ap.ArgumentDefaultsHelpFormatter)
    parser.add_argument(
        '--tolerance', type=float, required=True, help='Max error tolerance')
    parser.add_argument(
        '--rand_factor',
        type=float,
        required=True,
        help='Increase or decrease computed y value by this amount at most')
    parser.add_argument(
        '--bounds',
        type=float,
        nargs=2,
        required=True,
        help='upper and lower bound on log(1-p/p*)')
    parser.add_argument(
        '--Astar', type=float, required=True, help='Critical amplitude')
    parser.add_argument(
        '--gamma', type=float, required=True, help='Critical exponent')
    parser.add_argument(
        '--offset', type=float, required=True, help='constant offset')
    parser.add_argument(
        '--amp',
        type=float,
        required=True,
        help='Amplitude of sinusoidal term')
    parser.add_argument(
        '--w', type=float, required=True, help='Frequency of sinusoidal term')
    parser.add_argument(
        '--delta',
        type=float,
        required=True,
        help='Phase offset of sinusoidal term')
    return vars(parser.parse_args())


def gamma_only_error(x, y, sigma, parameters):
    popt, pcov = curve_fit(
        sine_function, x, y, parameters, sigma=sigma, absolute_sigma=True)
    errors = np.sqrt(np.diag(pcov))
    return np.abs(popt[0] - parameters[0])


def run_greedy_without_fitting_pstar(args, compute_error):
    parameters = [
        args['gamma'], args['offset'], args['amp'], args['w'], args['delta']
    ]

    x = []
    y = []
    y_exact = []
    sigma = []

    # build the minimal grid that is needed to do a fit without error
    while True:
        x.append(random.uniform(args['bounds'][0], args['bounds'][1]))
        y_value = sine_function(x[-1], args['gamma'], args['offset'],
                                args['amp'], args['w'], args['delta'])
        y_exact.append(y_value)
        y.append(y_value + y_value * random.uniform(
            -np.abs(args['rand_factor']), np.abs(args['rand_factor'])))
        sigma.append(np.abs(args['rand_factor']))
        try:
            old_error = compute_error(x, y, sigma, parameters)
        except RuntimeError:
            continue
        except TypeError:
            continue
        break

    # sort the lists in order of x
    x, y, y_exact = zip(*sorted(zip(x, y, y_exact)))
    x = list(x)
    y = list(y)
    y_exact = list(y_exact)

    def remove_from_lists():
        del x[-1]
        del y[-1]
        del y_exact[-1]
        del sigma[-1]

    # Perform Greedy steps:
    # 1: if new_error < old_error then; accept value else: continue
    # Note: RuntimeError's in the fit are consider a worse error
    while old_error > args['tolerance']:
        new_x = random.uniform(args['bounds'][0], args['bounds'][1])
        y_value = sine_function(new_x, args['gamma'], args['offset'],
                                args['amp'], args['w'], args['delta'])
        x.append(new_x)
        y_exact.append(y_value)
        y.append(y_value + y_value * random.
                 uniform(-args['rand_factor'], args['rand_factor']))
        sigma.append(np.abs(args['rand_factor']))
        try:
            new_error = compute_error(x, y, sigma, parameters)
        except RuntimeError:
            remove_from_lists()
            continue
        if new_error > old_error:
            remove_from_lists()
            continue
        old_error = new_error
    return len(x)


def gamma_only_error_pstar(x, y, sigma, parameters):

    p = parameters[0] * np.exp(x) + parameters[0]

    popt, pcov = curve_fit(
        sine_function_with_pstar,
        p,
        y,
        parameters,
        sigma=sigma,
        absolute_sigma=True)
    errors = np.sqrt(np.diag(pcov))
    return np.abs(popt[1] - parameters[1])


def Astar_only_error_pstar(x, y, sigma, parameters):
    # p = p_star * (exp(x) + 1.0)
    p = parameters[0] * np.exp(x) + parameters[0]

    popt, pcov = curve_fit(
        sine_function_with_pstar,
        p,
        y,
        parameters,
        sigma=sigma,
        absolute_sigma=True)
    errors = np.sqrt(np.diag(pcov))
    return np.abs(popt[0] - parameters[0]) / np.abs(parameters[0])


def run_greedy_fitting_pstar(args, compute_error):
    parameters = [
        args['Astar'], args['gamma'], args['offset'], args['amp'], args['w'],
        args['delta']
    ]

    x = []
    y = []
    y_exact = []
    sigma = []

    # build the minimal grid that is needed to do a fit without error
    while True:
        x.append(random.uniform(args['bounds'][0], args['bounds'][1]))
        y_value = sine_function(x[-1], args['gamma'], args['offset'],
                                args['amp'], args['w'], args['delta'])
        y_exact.append(y_value)
        y.append(y_value + y_value * random.uniform(
            -np.abs(args['rand_factor']), np.abs(args['rand_factor'])))
        sigma.append(np.abs(args['rand_factor']))
        try:
            old_error = compute_error(x, y, sigma, parameters)
        except RuntimeError:
            continue
        except TypeError:
            continue
        break

    # sort the lists in order of x
    x, y, y_exact = zip(*sorted(zip(x, y, y_exact)))
    x = list(x)
    y = list(y)
    y_exact = list(y_exact)

    def remove_from_lists():
        del x[-1]
        del y[-1]
        del y_exact[-1]
        del sigma[-1]

    # Perform Greedy steps:
    # 1: if new_error < old_error then; accept value else: continue
    # Note: RuntimeError's in the fit are consider a worse error
    while old_error > args['tolerance']:
        new_x = random.uniform(args['bounds'][0], args['bounds'][1])
        y_value = sine_function(new_x, args['gamma'], args['offset'],
                                args['amp'], args['w'], args['delta'])
        x.append(new_x)
        y_exact.append(y_value)
        y.append(y_value + y_value * random.
                 uniform(-args['rand_factor'], args['rand_factor']))
        sigma.append(np.abs(args['rand_factor']))
        try:
            new_error = compute_error(x, y, sigma, parameters)
        except RuntimeError:
            remove_from_lists()
            continue
        if new_error > old_error:
            remove_from_lists()
            continue
        old_error = new_error

    print("Number of grid points: %s Error: %1.3e" %
          (len(x), compute_error(x, y, sigma, parameters)))
    return len(x)


if __name__ == '__main__':
    args = parse_args()
    total = 0.0
    for i in range(100):
        total = total + run_greedy_without_fitting_pstar(
            args, gamma_only_error)

    print("\n\nAverage number of grid points when NOT fitting for pstar: %s" %
          str(total / 100.0))

    total = 0.0
    for i in range(100):
        total = total + run_greedy_fitting_pstar(args, gamma_only_error_pstar)

    print("\n\nAverage number of grid points when fitting for pstar: %s" % str(
        total / 100.0))


==> anc/scripts/PlotAllEchoing.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import argparse as ap
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams['text.usetex'] = True
# for \text command
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']


def make_plot(args, label):
    """
    Loads the Ricci scalar at the original as a function of the proper
    time at the original, and adds it to the current mpl figure.
    """
    # time, func = np.loadtxt(args['ricci'], usecols=(0, 1), unpack=True)
    loaded = np.load(args['ricci'] + ".npz")
    time = loaded['time']
    func = loaded['func']
    # Now we need to stop at the proper accumulation time of
    print("Plotting file: %s" % args['ricci'])
    print(r"Accumulation time is, \tau_\star = %1.15e" % args['tstar'])
    print(r"Nearest to accumulation time is, \tau_\star = %1.15e" % time[
        np.argmax(-np.asarray(func) > 0.999999 * np.amax(-np.asarray(func)))])
    index = np.argmax(np.asarray(time) > args['tstar'])
    if index == 0:
        index = len(time) - 1
    lntau = -np.log(1 - np.asarray(time[:index]) / args['tstar'])
    ln_ricci = np.log(np.multiply(func[:index], -1.0))
    i = 1
    lntaus = []
    lntaus_ricci = []
    while i < len(ln_ricci) - 1:
        if ln_ricci[i+1] > ln_ricci[i] and ln_ricci[i-1] > ln_ricci[i]\
                and lntau[i] > 1:
            lntaus.append(lntau[i])
            lntaus_ricci.append(ln_ricci[i])
        i += 1
    i = 1
    while i < len(lntaus):
        print("Delta_%d = %1.6e, lnTau = %1.5e, lnR = %1.5e" %
              (i, 2. * (lntaus[i] - lntaus[i - 1]), lntaus[i - 1],
               lntaus_ricci[i]))
        i += 1
    plt.plot(lntau, ln_ricci, '', linewidth=2.0, label=label)
    return


def parse_args():
    """
    Parse arguments passed to script
    """
    parser = ap.ArgumentParser(
        description='Plot log(Ricci Scalar) as a function of log(t-t_*)',
        formatter_class=ap.ArgumentDefaultsHelpFormatter)
    parser.add_argument(
        '--ricci',
        '-r',
        type=str,
        required=True,
        help='Relative or absolute path to Ricci scalar file')
    parser.add_argument(
        '--tstar',
        '-i',
        type=float,
        required=True,
        help='The accumulation time, or time that the nearest to critical BH '
        'formed. This will typically be the proper time at the origin of the '
        'collapse.')
    return vars(parser.parse_args())


def main():
    """
    Load data, make individual plots and write plot to disk
    """
    the_font = 20
    args = {}
    args['ricci'] = "R_Sph_0.0770471.dat"
    args['tstar'] = 5.84742559
    make_plot(args, r"$\varphi_{\mathrm{sph}}$")

    print("\n")
    args['ricci'] = "R_Y21_0.07586803.dat"
    args['tstar'] = 5.906206
    make_plot(args, r"$\varphi_{\Re (Y^2_1)}$")

    print("\n")
    args['ricci'] = "R_3D_0.07326427.dat"
    args['tstar'] = 6.0062685
    make_plot(args, r"$\varphi_{\text{3-d}}$")

    plt.legend(
        loc='best',
        numpoints=1,
        fontsize=the_font - 1,
        ncol=1,
        columnspacing=0.1)
    plt.xlabel(r"$-\ln(1-\tau/\tau_\star)$", fontsize=the_font)
    plt.ylabel(r"$\ln(-R)$", fontsize=the_font)
    plt.xlim(0, 10)
    plt.ylim(-13, 13)
    plt.savefig(
        'Echoing.pdf', transparent=True, format='pdf', bbox_inches='tight')
    return


if __name__ == "__main__":
    main()


==> anc/scripts/PlotData.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import csv
import matplotlib.pyplot as plt
import sys


def CheckInput():
    print(
        "usage: python PlotData.py \"x axis\" \"log\" Filename \"title of curve\" column..."
    )
    print("  log: log scale the y axis, can be y, yes, log to get log scale")
    print("  ...: can repeat last 3 arguments to get multiple plots")
    sys.exit()


LegLocation = 11


def LoadText(FileName, FileColumn):
    # Allocate the needed numpy arrays
    time = []
    func = []

    ii = 0
    with open(FileName, 'rb') as csvfile:
        inRead = csv.reader(csvfile, delimiter=' ', quotechar='|')
        ii = 0
        for row in inRead:
            if (row[0] == "#"):
                continue
            time.append(float(row[0]))
            func.append(float(row[FileColumn - 1]))
            ii += 1
    return time, func


# Get input parameters and check they are valid.
def GetSysInfo():
    DoLogy = False
    offset = 3
    numFiles = (len(sys.argv) - offset)
    if numFiles % 3 != 0 or numFiles == 0:
        CheckInput()

    # Get whether or not to use log scale
    CheckLog = sys.argv[2]
    if (CheckLog == "yes" or CheckLog == "Yes" or CheckLog == "YES"
            or CheckLog == "y" or CheckLog == "Y" or CheckLog == "TRUE"
            or CheckLog == "True" or CheckLog == "true" or CheckLog == "Log"
            or CheckLog == "log" or CheckLog == "LOG"):
        DoLogy = True

    numFiles /= 3
    Filename = []
    FileLabel = []
    FileColumn = []
    for i in range(numFiles):
        Filename.append(sys.argv[3 * i + offset])
        FileLabel.append(sys.argv[3 * i + offset + 1])
        FileColumn.append(int(sys.argv[3 * i + offset + 2]))
    return Filename, FileLabel, FileColumn, sys.argv[1], DoLogy


def MakePlot(FileName, FileLabel, FileColumn, yAxisName, DoLogy):
    NumFiles = len(FileName)
    for i in range(NumFiles):
        Time, func = LoadText(FileName[i], FileColumn[i])
        plt.plot(Time, func, 'o', label=FileLabel[i])

    plt.legend(loc='best')
    plt.xlabel(yAxisName)
    if (DoLogy):
        plt.yscale('log')
    plt.show()


FileName, FileLabel, FileColumn, yAxisName, DoLogy = GetSysInfo()

MakePlot(FileName, FileLabel, FileColumn, yAxisName, DoLogy)


==> anc/scripts/PlotEchoing.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import argparse as ap
import matplotlib.pyplot as plt
import numpy as np
plt.rcParams['text.usetex'] = True
# for \text command
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']


def make_plot(args):
    """
    Loads the Ricci scalar at the original as a function of the proper
    time at the original, adds it to the current mpl figure, and
    plots the figure.
    """
    the_font = 20
    loaded = np.load(args['ricci'] + ".npz")
    time = loaded['time']
    func = loaded['func']
    # Now we need to stop at the proper accumulation time of
    print("Plotting file: %s" % args['ricci'])
    print(r"Accumulation time is, \tau_\star = %1.15e" % args['tstar'])
    print(r"Nearest to accumulation time is, \tau_\star = %1.15e" % time[
        np.argmax(-np.asarray(func) > 0.999999 * np.amax(-np.asarray(func)))])
    index = np.argmax(np.asarray(time) > args['tstar'])
    if index == 0:
        index = len(time) - 1
    lntau = -np.log(1 - np.asarray(time[:index]) / args['tstar'])
    ln_ricci = np.log(np.multiply(func[:index], -1.0))
    i = 1
    lntaus = []
    lntaus_ricci = []
    while i < len(ln_ricci) - 1:
        if ln_ricci[i+1] > ln_ricci[i] and ln_ricci[i-1] > ln_ricci[i]\
                and lntau[i] > 1:
            lntaus.append(lntau[i])
            lntaus_ricci.append(ln_ricci[i])
        i += 1
    i = 1
    while i < len(lntaus):
        print("Delta_%d = %1.6e, lnTau = %1.5e, lnR = %1.5e" %
              (i, 2. * (lntaus[i] - lntaus[i - 1]), lntaus[i - 1],
               lntaus_ricci[i]))
        i += 1
    plt.plot(lntau, ln_ricci, '', linewidth=2.0)
    # plt.legend(loc='best', numpoints=1, fontsize=the_font-1,
    #            ncol=1, columnspacing=0.1)
    plt.xlabel(r"$-\ln(1-\tau/\tau_\star)$", fontsize=the_font)
    plt.ylabel(r"$\ln(-R)$", fontsize=the_font)
    plt.xlim(0, 10)
    plt.ylim(-13, 13)
    plt.show()
    return


def parse_args():
    """
    Parse arguments passed to script
    """
    parser = ap.ArgumentParser(
        description='Plot log(Ricci Scalar) as a function of log(t-t_*)',
        formatter_class=ap.ArgumentDefaultsHelpFormatter)
    parser.add_argument(
        '--ricci',
        '-r',
        type=str,
        required=True,
        help='Relative or absolute path to Ricci scalar file')
    parser.add_argument(
        '--tstar',
        '-i',
        type=float,
        required=True,
        help='The accumulation time, or time that the nearest to critical BH '
        'formed. This will typically be the proper time at the origin of the '
        'collapse.')
    return vars(parser.parse_args())


def main(args):
    """
    It's main...
    """
    make_plot(args)
    return


if __name__ == "__main__":
    main(parse_args())


==> anc/scripts/PlotEchoing.sh <==
#!/bin/sh

# Copyright 2018 Nils Deppe

# Permission is hereby granted, free of charge, to any person obtaining a copy of
# this software and associated documentation files (the "Software"), to deal in
# the Software without restriction, including without limitation the rights to
# use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
# the Software, and to permit persons to whom the Software is furnished to do so,
# subject to the following conditions:

# The above copyright notice and this permission notice shall be included in all
# copies or substantial portions of the Software.

# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
# IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
# FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
# COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
# IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
# CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
# SOFTWARE.

# Spherical data
python ./PlotEchoing.py --ricci R_Sph_0.0770471.dat --tstar 5.84742
echo "\n"

# Y21 data
python ./PlotEchoing.py --ricci R_Y21_0.07586803.dat --tstar 5.90621
echo "\n"

# 3D data
python ./PlotEchoing.py --ricci R_3D_0.07326427.dat --tstar 6.00245
echo "\n"


==> anc/scripts/PlotNonlogScaling.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import argparse as ap
from os import path
import matplotlib.pyplot as plt
import numpy as np


def make_plot(file_name):
    """
    Make a scaling plot without taking logs
    """
    the_font = 20
    outname = path.splitext(file_name)[0]
    print(outname)
    time, func = np.loadtxt(file_name, unpack=True)
    plt.plot(time, func, 'o')

    plt.xlabel("p", fontsize=the_font)
    plt.ylabel(r" $M_{\mathrm{irr}}$", fontsize=the_font)
    plt.savefig(
        'NonlogScaling_%s.pdf' % outname,
        transparent=True,
        format='pdf',
        bbox_inches='tight')
    return


def parse_args():
    """
    Parse arguments passed to script
    """
    parser = ap.ArgumentParser(
        description='Plot log(Ricci Scalar) as a function of log(t-t_*)',
        formatter_class=ap.ArgumentDefaultsHelpFormatter)
    parser.add_argument(
        '--filename',
        '-f',
        type=str,
        required=True,
        help='Name of file to plot')
    return vars(parser.parse_args())


if __name__ == "__main__":
    make_plot(parse_args()['filename'])


==> anc/scripts/PlotPowerInModes.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import matplotlib as mpl
import numpy as np
mpl.use('Agg')
import matplotlib.pyplot as plt
plt.rcParams['text.usetex'] = True
# for \text command
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']

# tau_star = 5.84742559 # 1d
tau_star = 5.906206  # 2d
the_font = 20


def add_to_plot():
    """
    Plot the power in the specified l mode
    """
    data_from_file = np.loadtxt("YlmPowerProperTime.txt")
    tau = data_from_file[:, 0]
    power_0 = data_from_file[:, 1]
    power_2 = data_from_file[:, 2]
    max_value = np.argmax(np.asarray(tau, dtype=float) > tau_star)
    plt.plot(
        -np.log(np.subtract(1.0, tau / tau_star)[:max_value - 1]),
        power_0[:max_value - 1],
        label=r"$\ell=0$")
    plt.plot(
        -np.log(np.subtract(1.0, tau / tau_star)[:max_value - 1]),
        power_2[:max_value - 1],
        label=r"$\ell=2$")


if __name__ == "__main__":
    add_to_plot()
    plt.legend(fontsize=the_font)
    plt.ylabel(r"Power in $\varphi_{\ell}$", fontsize=the_font)
    plt.xlabel(r"$-\ln(1-\tau/\tau_{\star})$", fontsize=the_font)
    plt.yscale('log')

    plt.savefig(
        "PowerPsiPlanar.pdf",
        transparent=True,
        format='pdf',
        bbox_inches='tight')


==> anc/scripts/ScalingMasses.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import csv
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
import random
# For bootstrapping...
from scipy.stats import chi2
from scipy.optimize import curve_fit
from scipy.stats import norm
plt.rcParams['text.usetex'] = True
# for \text command
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']

found_pstar = 0.0


def load_text(file_name, file_column):
    """
    Load data from file and take log of y value
    """
    data = np.loadtxt(file_name, unpack=True, usecols=(0, file_column - 1))
    return data[0], np.log(data[1])


def compute_chi_sq(yv, observed_value, sigma):
    """
    Computes the chi squared
    """
    chisq = 0
    for i in range(len(yv)):
        if sigma[i] > 0.:
            chisq += ((yv[i] - observed_value[i]) / sigma[i])**2
    return chisq


def core_fit_linear(myp, pstar, gamma, c):
    """
    Compute the linear y value
    """
    myx = np.log((myp - pstar) / pstar)
    return gamma * myx + c


# This is the function we believe to have to fit to
def core_fit_sine(myp, pstar, gamma, c, amp, w, d):
    """
    Compute the non-linear y value
    """
    myx = np.log((myp - pstar) / pstar)
    return gamma * myx + c + amp * np.sin(w * myx + d)


def bootstrap_fit_sine(myp, gamma, c, amp, w, d):
    """
    Compute the linear y value
    """
    myx = np.log((myp - found_pstar) / found_pstar)
    return gamma * myx + c + amp * np.sin(w * myx + d)


def make_linear_scaling_plot(p, log_M, sigma, popt, perror, marker_shape,
                             marker_color, graph_label):
    logp = np.log(np.multiply(p - popt[0], 1 / popt[0]))
    # The error in log(p/p_\star - 1) is
    # \delta p_\star *(p/p_\star^2)/(p/p_\star - 1)
    sigma_x = perror[0] * (p / popt[0]**2) / (p / popt[0] - 1.)
    plt.errorbar(
        logp,
        log_M,
        sigma,
        sigma_x,
        marker_shape,
        color=marker_color,
        label=graph_label,
        markersize=8.0)

    # Plot the fit curves
    plt.plot(
        logp,
        core_fit_linear(p, popt[0], popt[1], popt[2]),
        linewidth=2.0,
        color=marker_color)


def make_scaling_plot(p, log_M, sigma, popt, perror, marker_shape,
                      marker_color, graph_label):
    logp = np.log(np.multiply(p - popt[0], 1 / popt[0]))
    # The error in log(p/p_\star - 1) is
    # \delta p_\star *(p/p_\star^2)/(p/p_\star - 1)
    sigma_x = perror[0] * (p / popt[0]**2) / (p / popt[0] - 1.)
    plt.errorbar(
        logp,
        log_M,
        sigma,
        sigma_x,
        marker_shape,
        color=marker_color,
        label=graph_label,
        markersize=8.0)

    # Plot the fit curves
    plt.plot(
        logp,
        core_fit_sine(p, popt[0], popt[1], popt[2], popt[3], popt[4], popt[5]),
        linewidth=2.0,
        color=marker_color)


def do_linear_fit(p, yv, x0, sigma, marker_shape, marker_color, graph_label,
                  do_bootstrap, bootstrap_name, print_info, make_plot):
    """
    Performs a linear fit to the data
    """
    the_font = 20
    # Do Fit with sine
    popt, pcov = curve_fit(
        core_fit_linear, p, yv, p0=x0[:3], sigma=sigma, absolute_sigma=True)
    errors = np.sqrt(np.diag(pcov))
    global found_pstar
    found_pstar = popt[0]

    if print_info:
        print("Nonlinear least squares fit using sine result:\n  "
              "A*    = %1.14e +/- %1.14e\n  "
              "gamma = %1.14e +/- %1.14e\n  C    = %1.14e +/- %1.14e\n" %
              (popt[0], errors[0], popt[1], errors[1], popt[2], errors[2]))
        my_chi2 = compute_chi_sq(yv,
                                 core_fit_linear(p, popt[0], popt[1], popt[2]),
                                 sigma)
        print("  Probability of chisq: %1.15e" %
              (chi2.sf(my_chi2,
                       len(yv) - 6)))
        print("  Chi2: %1.14e\n  ndf: %d\n  Reduced chi2: %1.14e\n" %
              (my_chi2, len(yv) - 3, my_chi2 / (len(yv) - 3.)))

    if do_bootstrap:
        # Compute errors from bootstrapping
        max_bootstrap_iter = 10000
        bootstrap_gammas = []
        bootstrap_ws = []
        for bootstrap_iter in range(max_bootstrap_iter):
            bootstrap_yv = []
            bootstrap_p = []
            bootstrap_sigma = []
            for iter in range(len(yv)):
                chosen = random.randrange(0, len(yv), 1)
                bootstrap_yv.append(yv[chosen])
                bootstrap_p.append(p[chosen])
                bootstrap_sigma.append(sigma[chosen])

            bootstrap_opt, bootstrap_cov = curve_fit(
                core_fit_linear,
                bootstrap_p,
                bootstrap_yv,
                p0=x0[:3],
                sigma=bootstrap_sigma,
                absolute_sigma=True)
            bootstrap_gammas.append(bootstrap_opt[1])

        # Get the probability density and clear the plot
        pdf, bins, patches = plt.hist(
            bootstrap_gammas, 100, normed=True, histtype='bar', rwidth=0.8)
        plt.clf()
        # Compute the mean, width and the y-values
        (mu, sigma) = norm.fit(bootstrap_gammas)
        y = mlab.normpdf(bins, mu, sigma)
        # Make a bar chart with the fit
        plt.bar(
            bins[:len(bins) - 1],
            pdf * np.diff(bins),
            align='center',
            width=0.8 * (bins[1] - bins[0]))
        plt.plot(
            bins[:len(bins) - 1],
            y[:len(y) - 1] * np.diff(bins),
            'r--',
            linewidth=2)
        print("  bootstrap: gamma %1.8e +/- %1.3e" % (mu, sigma))

        plt.ylabel(r"Probability", fontsize=the_font)
        plt.xlabel(r"$\gamma^{M}$", fontsize=the_font)
        # plt.savefig('BootstrapMassLinear.pdf', transparent=True, format='pdf',
        #             bbox_inches='tight')

    # The errors are given by:
    # \delta\omega = 2. pi \delta w / w**2
    # \delta\Delta = 2. pi sqrt((\delta\gamma/w)**2+(\gamma\delta w/w**2)**2)
    if make_plot:
        make_linear_scaling_plot(p, yv, sigma, popt, errors, marker_shape,
                                 marker_color, graph_label)
    return popt, errors


def do_least_squares_fit(p, yv, x0, sigma, marker_shape, marker_color,
                         graph_label, do_bootstrap, bootstrap_name, print_info,
                         make_plot):
    """
    Fit the linear + sine function to the data and estimate the echoing period
    from the period of the sine. The result is added to plt to be plotted later.
    Bootstrapping can be enabled by setting do_bootstrap to true, however this
    will interfere with plotting the scaling plots.
    """
    the_font = 20
    # Do Fit with sine
    popt, pcov = curve_fit(
        core_fit_sine, p, yv, p0=x0, sigma=sigma, absolute_sigma=True)
    errors = np.sqrt(np.diag(pcov))
    global found_pstar
    found_pstar = popt[0]

    if print_info:
        print("Nonlinear least squares fit using sine result:\n  "
              "A*    = %1.14e +/- %1.14e\n  "
              "gamma = %1.14e +/- %1.14e\n  C    = %1.14e +/- %1.14e\n"
              "  A_sin = %1.14e +/- %1.14e\n  w     = %1.14e +/- %1.14e"
              "\n  d     = %1.14e +/- %1.14e" %
              (popt[0], errors[0], popt[1], errors[1], popt[2], errors[2],
               popt[3], errors[3], popt[4], errors[4], popt[5], errors[5]))
        my_chi2 = compute_chi_sq(yv,
                                 core_fit_sine(p, popt[0], popt[1], popt[2],
                                               popt[3], popt[4], popt[5]),
                                 sigma)
        print("  Probability of chisq: %1.15e" %
              (chi2.sf(my_chi2,
                       len(yv) - 6)))
        print("  Chi2: %1.14e\n  ndf: %d\n  Reduced chi2: %1.14e\n" %
              (my_chi2, len(yv) - 6, my_chi2 / (len(yv) - 6.)))

        # The errors are given by:
        # \delta\omega = 2. pi \delta w / w**2
        # \delta\Delta = 2. pi sqrt((\delta\gamma/w)**2+(\gamma\delta w/w**2)**2)
        print("  Fine Structure:\n"
              "  omega = %1.14e +/- %1.14e\n"
              "  Delta = %1.14e +/- %1.14e\n" %
              (2. * np.pi / popt[4], 2. * np.pi / popt[4]**2 * errors[4],
               4. * np.pi * popt[1] / popt[4],
               4. * np.pi * np.sqrt((errors[1] / popt[4])**2 +
                                    (popt[1] * errors[4] / popt[4]**2)**2)))

    if do_bootstrap:
        plt.clf()
        # Compute errors from bootstrapping
        max_bootstrap_iter = 10000
        bootstrap_gammas = []
        bootstrap_ws = []
        for bootstrap_iter in range(max_bootstrap_iter):
            bootstrap_yv = []
            bootstrap_p = []
            bootstrap_sigma = []
            for iter in range(len(yv)):
                chosen = random.randrange(0, len(yv), 1)
                bootstrap_yv.append(yv[chosen])
                bootstrap_p.append(p[chosen])
                bootstrap_sigma.append(sigma[chosen])

            bootstrap_opt, bootstrap_cov = curve_fit(
                core_fit_sine,
                bootstrap_p,
                bootstrap_yv,
                p0=x0,
                sigma=bootstrap_sigma,
                absolute_sigma=True)
            bootstrap_gammas.append(bootstrap_opt[1])
            bootstrap_ws.append(bootstrap_opt[4])

        bins = np.linspace(
            np.min(bootstrap_gammas), np.max(bootstrap_gammas), 100)

        (mu, sigma) = norm.fit(bootstrap_gammas)
        y = mlab.normpdf(bins, mu, sigma)
        (w, w_error) = norm.fit(bootstrap_ws)
        plt.plot(bins, y, 'r--', linewidth=2)
        plt.hist(bootstrap_gammas, bins, normed=1, histtype='bar', rwidth=0.8)
        print("Bootstrap results:")
        print("  mu %1.8e sigma: %1.3e" % (mu, sigma))
        print("  ws: %1.8e %1.3e" % (w, w_error))
        print(
            "  Fine Structure:\n"
            "  omega = %1.14e +/- %1.14e\n"
            "  Delta = %1.14e +/- %1.14e\n" %
            (2. * np.pi / w, 2. * np.pi / w**2 * w_error, 4. * np.pi * mu / w,
             4. * np.pi * np.sqrt((sigma / w)**2 + (mu * w_error / w**2)**2)))

        plt.ylabel(r"Probability", fontsize=the_font)
        plt.xlabel(r"$\gamma^{M}$", fontsize=the_font)
        plt.savefig(
            'BootstrapMassSine_%s.pdf' % bootstrap_name,
            transparent=True,
            format='pdf',
            bbox_inches='tight')

    if make_plot:
        make_scaling_plot(p, yv, sigma, popt, errors, marker_shape,
                          marker_color, graph_label)
    return popt, errors


def curve_fit_spherical(do_bootstrap):
    """
    Fit the linear+sine function to the data points from spherically symmetric
    evolutions
    """
    print("phi_sph")
    p, yv = load_text("DataSphericalMasses.txt", 2)
    # Add offset to make plot more legible
    yv += 0.3
    # Error estimate is ~ 10^-2 in log(M)
    sigma_log_m = np.full(len(yv), 2e-3)
    # Set the initial guess of p*, gamma, C
    x0 = np.array([
        7.70471753202241e-02, 3.75457854617719e-01, -7.40888744009707e-01,
        3.28920979415903e-02, 1.35895760727119e+00, 1.27010871948044e+00
    ])

    do_least_squares_fit(p, yv, x0, sigma_log_m, 'o', "blue",
                         r"$\varphi_{\mathrm{sph}}$", do_bootstrap,
                         "Spherical", True, True)
    return None


def curve_fit_reflection(do_bootstrap):
    """
    Fit the linear+sine function to the data points from reflection symmetric
    evolutions
    """
    print("phi_Re Y^2_1")
    p, yv = load_text("DataY21Masses.txt", 2)
    # Error estimate is ~ 10^-2 in log(M)
    sigma_log_m = np.full(len(yv), 3e-3)
    # Set the initial guess of p*, gamma, C
    x0 = np.array([
        7.58681017060763e-02, 3.75400964194889e-01, -3.26233780524844e-01,
        3.28242720057673e-02, 1.36106822576134e+00, 1.01720770067995e+00
    ])
    do_least_squares_fit(p, yv, x0, sigma_log_m, 'p', "red",
                         r"$\varphi_{\Re(Y^2_1)}$", do_bootstrap, "ReY21",
                         True, True)
    return None


def curve_fit_3d(do_bootstrap):
    """
    Fit the linear+sine function to the data points from general 3D evolutions
    """
    print("phi_3D")
    p, yv = load_text("DataY21Y20Masses.txt", 2)
    # Add offset to make plot more legible
    yv -= 0.3
    # Error estimate is ~ 10^-2 in log(M)
    sigma_log_m = np.full(len(yv), 4e-3)
    # Set the initial guess of p*, gamma, C
    x0 = np.array([
        7.32643241793097e-02, 3.75457854617719e-01, -3.40888744009707e-01,
        3.30920979415903e-02, 1.13716570985427e+00, 1.27010871948044e+00
    ])
    do_least_squares_fit(p, yv, x0, sigma_log_m, 's', "green",
                         r"$\varphi_{\text{3-d}}$", do_bootstrap, "3D", True,
                         True)
    return None


def plot_gamma_vs_p_star(p_vals, masses, sigma_log_m, initial_guess,
                         base_start, marker_shape, marker_color, graph_label,
                         function):
    """
    Plot critical exponent as a function of 1 - p/p_star
    :param p_vals:
    :param masses:
    :param sigma_log_m:
    :param initial_guess:
    :param base_start:
    :return:
    """
    gammas = []
    gamma_errors = []
    nearness = []
    for i in range(len(p_vals) - base_start):
        opt, error = function(p_vals[0:len(p_vals) - i],
                              masses[0:len(masses) - i], initial_guess,
                              sigma_log_m[0:len(sigma_log_m) - i], 'p', "red",
                              r"unneeded", False, "None", False, False)
        gammas.append(opt[1])
        gamma_errors.append(error[1])
        nearness.append(np.log(p_vals[len(p_vals) - 1 - i] / opt[0] - 1))

    # Plot gamma as a function of log(p/p_star - 1)
    plt.errorbar(
        nearness,
        gammas,
        gamma_errors,
        np.zeros(shape=len(gammas)),
        marker_shape,
        color=marker_color,
        label=graph_label,
        markersize=8.0)


def parse_args():
    """
    Parse arguments passed to script
    """
    import argparse as ap
    parser = ap.ArgumentParser(
        description='Make scaling plot of masses or do bootstrap',
        formatter_class=ap.ArgumentDefaultsHelpFormatter)
    parser.add_argument('--bootstrap', action='store_true', default=False)
    return vars(parser.parse_args())


def main(args):
    the_font = 20
    if args['bootstrap']:
        print("\nDoing bootstrap!")

    # fitting with linear + sine
    curve_fit_spherical(args['bootstrap'])
    curve_fit_reflection(args['bootstrap'])
    curve_fit_3d(args['bootstrap'])

    plt.legend(
        loc='best',
        numpoints=1,
        fontsize=the_font - 1,
        ncol=1,
        columnspacing=0.1)
    plt.ylabel(r"$\ln(M_{\rm{BH}})+\beta_{i}$", fontsize=the_font)
    plt.xlabel(r"$\ln(p/p_\star-1)$", fontsize=the_font)
    if not args['bootstrap']:
        plt.savefig(
            'ScalingMasses.pdf',
            transparent=True,
            format='pdf',
            bbox_inches='tight')
    plt.clf()

    # Analyze how close to the critical solution we need to be by plotting
    # gamma as a function of log(p/p_star - 1)

    ########################################################
    # Plot gamma as a function nearness to critical solution
    ########################################################
    base_offset = 5
    p, yv = load_text("DataSphericalMasses.txt", 2)
    sigma_log_m = np.full(len(yv), 2e-3)
    x0 = np.array([
        7.70471753202241e-02, 3.75457854617719e-01, -7.40888744009707e-01,
        3.28920979415903e-02, 1.35895760727119e+00, 1.27010871948044e+00
    ])
    plot_gamma_vs_p_star(p, yv, sigma_log_m, x0, base_offset, 'o', 'b',
                         r"Linear $\varphi_{\mathrm{sph}}$", do_linear_fit)

    p, yv = load_text("DataY21Masses.txt", 2)
    sigma_log_m = np.full(len(yv), 3e-3)
    x0 = np.array([
        7.58681017060763e-02, 3.75400964194889e-01, -3.26233780524844e-01,
        3.28242720057673e-02, 1.36106822576134e+00, 1.01720770067995e+00
    ])
    plot_gamma_vs_p_star(p, yv, sigma_log_m, x0, base_offset, 'o', 'r',
                         r"Linear $\varphi_{\Re(Y^2_1)}$", do_linear_fit)

    p, yv = load_text("DataY21Y20Masses.txt", 2)
    sigma_log_m = np.full(len(yv), 4e-3)
    x0 = np.array([
        7.32643241793097e-02, 3.75457854617719e-01, -3.40888744009707e-01,
        3.30920979415903e-02, 1.13716570985427e+00, 1.27010871948044e+00
    ])
    plot_gamma_vs_p_star(p, yv, sigma_log_m, x0, base_offset, 'o', 'g',
                         r"Linear $\varphi_{3\mathrm{D}}$", do_linear_fit)

    base_offset = 20
    p, yv = load_text("DataSphericalMasses.txt", 2)
    sigma_log_m = np.full(len(yv), 2e-3)
    x0 = np.array([
        7.70471753202241e-02, 3.75457854617719e-01, -7.40888744009707e-01,
        3.28920979415903e-02, 1.35895760727119e+00, 1.27010871948044e+00
    ])
    plot_gamma_vs_p_star(p, yv, sigma_log_m, x0, base_offset, '^', 'b',
                         r"Sine $\varphi_{\mathrm{sph}}$",
                         do_least_squares_fit)

    p, yv = load_text("DataY21Masses.txt", 2)
    sigma_log_m = np.full(len(yv), 3e-3)
    x0 = np.array([
        7.58681017060763e-02, 3.75400964194889e-01, -3.26233780524844e-01,
        3.28242720057673e-02, 1.36106822576134e+00, 1.01720770067995e+00
    ])
    plot_gamma_vs_p_star(p, yv, sigma_log_m, x0, base_offset, '^', 'r',
                         r"Sine $\varphi_{\Re(Y^2_1)}$", do_least_squares_fit)

    p, yv = load_text("DataY21Y20Masses.txt", 2)
    sigma_log_m = np.full(len(yv), 4e-3)
    x0 = np.array([
        7.32643241793097e-02, 3.75457854617719e-01, -3.40888744009707e-01,
        3.30920979415903e-02, 1.13716570985427e+00, 1.27010871948044e+00
    ])
    plot_gamma_vs_p_star(p, yv, sigma_log_m, x0, base_offset, '^', 'g',
                         r"Sine $\varphi_{3\mathrm{D}}$", do_least_squares_fit)

    plt.legend(
        loc='best',
        numpoints=1,
        fontsize=the_font - 1,
        ncol=2,
        columnspacing=0.1)
    plt.ylabel(r"$\gamma^{\mathrm{M}}$", fontsize=the_font)
    plt.xlabel(r"$\ln(p/p_\star-1)$", fontsize=the_font)
    plt.ylim(0.34, 0.41)
    plt.savefig(
        'ScalingMassNearness.pdf',
        transparent=True,
        format='pdf',
        bbox_inches='tight')
    # plt.show()
    plt.clf()

    return None


if __name__ == "__main__":
    main(parse_args())


==> anc/scripts/ScalingRicci.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import csv
import numpy
from scipy.optimize import curve_fit
import matplotlib.pyplot as plt
from scipy.stats import chi2
# For bootstrapping...
import random
from scipy.stats import norm
import matplotlib.mlab as mlab
plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}'
                                       ]  #for \text command

# Define global pstar to a nonsense value
pstar = -1


def compute_chi_sq(yv, observed_value, sigma):
    chisq = 0
    for i in range(len(yv)):
        if sigma[i] > 0.:
            chisq += ((yv[i] - observed_value[i]) / sigma[i])**2
    return chisq


# This is the function we believe to have to fit to
def core_fit_sine(myp, gamma, c, amp, w, d):
    myx = numpy.log(numpy.abs((numpy.asarray(myp) - pstar) / pstar))
    return gamma * myx + c + amp * numpy.sin(w * myx + d)


def make_scaling_plot(p, log_R, sigma, popt, perror, marker_shape,
                      marker_color, graph_label):
    logp = numpy.log(
        numpy.abs(numpy.multiply(numpy.asarray(p) - pstar, 1 / pstar)))
    # The error in log(p/p_\star - 1) is
    # \delta p_\star *(p/p_\star^2)/(p/p_\star - 1)
    sigma_x = perror[0] * (p / popt[0]**2) / (p / popt[0] - 1.)
    plt.errorbar(
        logp,
        log_R,
        sigma,
        sigma_x,
        marker_shape,
        color=marker_color,
        label=graph_label,
        markersize=8.0)

    # Plot the fit curves
    plt.plot(
        logp,
        core_fit_sine(p, popt[0], popt[1], popt[2], popt[3], popt[4]),
        linewidth=2.0,
        color=marker_color)


def do_least_squares_fit(p, yv, x0, sigma, marker_shape, marker_color,
                         graph_label, do_bootstrap, bootstrap_name,
                         print_info):
    the_font = 20
    # Do Fit with sine
    popt, pcov = curve_fit(
        core_fit_sine, p, yv, p0=x0, sigma=sigma, absolute_sigma=True)
    errors = numpy.sqrt(numpy.diag(pcov))

    if print_info:
        print("Nonlinear least squares fit using sine result:\n  "
              "gamma = %1.14e +/- %1.14e\n  C    = %1.14e +/- %1.14e\n"
              "  A_sin = %1.14e +/- %1.14e\n  w     = %1.14e +/- %1.14e"
              "\n  d     = %1.14e +/- %1.14e\n" %
              (popt[0] * 0.5, errors[0], popt[1], errors[1], popt[2],
               errors[2], popt[3], errors[3], popt[4], errors[4]))
        my_chi2 = compute_chi_sq(yv,
                                 core_fit_sine(p, popt[0], popt[1], popt[2],
                                               popt[3], popt[4]), sigma)
        print("  Probability of chisq: %1.15e" %
              (chi2.sf(my_chi2,
                       len(yv) - 6)))
        print("  Chi2: %1.14e\n  ndf: %d\n  Reduced chi2: %1.14e\n" %
              (my_chi2, len(yv) - 6, my_chi2 / (len(yv) - 6.)))

        # The errors are given by:
        # \delta\omega = 2. pi \delta w / w**2
        # \delta\Delta = 2. pi sqrt((\delta\gamma/w)**2+(\gamma\delta w/w**2)**2)
        print("  Fine Structure:\n"
              "  omega = %1.14e +/- %1.14e\n"
              "  Delta = %1.14e +/- %1.14e\n" %
              (2. * numpy.pi / popt[3], 2. * numpy.pi / popt[3]**2 * errors[3],
               2. * numpy.pi * popt[0] / popt[3],
               2. * numpy.pi * numpy.sqrt((errors[0] / popt[3])**2 + (
                   popt[0] * errors[3] / popt[3]**2)**2)))

    if do_bootstrap:
        plt.clf()
        # Compute errors from bootstrapping
        max_bootstrap_iter = 10000
        bootstrap_gammas = []
        bootstrap_ws = []
        for bootstrap_iter in range(max_bootstrap_iter):
            bootstrap_yv = []
            bootstrap_p = []
            bootstrap_sigma = []
            for iter in range(len(yv)):
                chosen = random.randrange(0, len(yv), 1)
                bootstrap_yv.append(yv[chosen])
                bootstrap_p.append(p[chosen])
                bootstrap_sigma.append(sigma[chosen])

            bootstrap_p, bootstrap_yv, bootstrap_sigma = zip(
                *sorted(zip(bootstrap_p, bootstrap_yv, bootstrap_sigma)))
            bootstrap_p = list(bootstrap_p)
            bootstrap_yv = list(bootstrap_yv)
            bootstrap_sigma = list(bootstrap_sigma)

            bootstrap_opt, bootstrap_cov = curve_fit(
                core_fit_sine,
                bootstrap_p,
                bootstrap_yv,
                p0=x0,
                sigma=bootstrap_sigma,
                absolute_sigma=True)
            bootstrap_gammas.append(bootstrap_opt[0])
            bootstrap_ws.append(bootstrap_opt[3])
            # make_scaling_plot(bootstrap_p, bootstrap_yv, sigma, bootstrap_opt, errors, marker_shape,
            #           marker_color, graph_label)
            # plt.show()

        bins = numpy.linspace(
            numpy.min(bootstrap_gammas), numpy.max(bootstrap_gammas), 100)

        (mu, sigma) = norm.fit(bootstrap_gammas)
        y = mlab.normpdf(bins, mu, sigma)
        (w, w_error) = norm.fit(bootstrap_ws)
        plt.plot(bins, y, 'r--', linewidth=2)
        plt.hist(bootstrap_gammas, bins, normed=1, histtype='bar', rwidth=0.8)
        print("Bootstrap results:")
        print("  mu %1.8e sigma: %1.3e" % (mu / 2.0, sigma))
        print("  ws: %1.8e %1.3e" % (w, w_error))
        print("  Fine Structure:\n"
              "  omega = %1.14e +/- %1.14e\n"
              "  Delta = %1.14e +/- %1.14e\n" %
              (2. * numpy.pi / w, 2. * numpy.pi / w**2 * w_error,
               2. * numpy.pi * mu / w,
               2. * numpy.pi * numpy.sqrt((sigma / w)**2 +
                                          (mu * w_error / w**2)**2)))

        plt.ylabel(r"Probability", fontsize=the_font)
        plt.xlabel(r"$\gamma^{M}$", fontsize=the_font)
        plt.savefig(
            'BootstrapRicciSine_%s.pdf' % bootstrap_name,
            transparent=True,
            format='pdf',
            bbox_inches='tight')

    make_scaling_plot(p, yv, sigma, popt, errors, marker_shape, marker_color,
                      graph_label)


def curve_fit_spherical(do_bootstrap):
    """
    Fit the linear+sine function to the data points from spherically symmetric
    evolutions
    """
    global pstar
    print("phi_sph")
    pstar = 7.70471771545315e-02
    p, yv = numpy.loadtxt("DataSphericalRicci.txt", unpack=True)
    yv = numpy.log(yv)
    # Add offset to make plot more legible
    yv += 0.4
    # Error estimate is ~ 10^-2 in log(M)
    sigma_log_R = numpy.full(len(yv), 2e-3)
    # Set the initial guess of p*, gamma, C
    x0 = numpy.array([
        2.0 * -3.78704865478198e-01, 2.12533207446141e+00,
        3.14929368594037e-01, 1.33795471021544e+00, -2.66366473054979e-01
    ])
    do_least_squares_fit(p, yv, x0, sigma_log_R, 'o', "blue",
                         r"$\varphi_{\mathrm{sph}}$", do_bootstrap,
                         "Spherical", True)
    return None


def curve_fit_reflection(do_bootstrap):
    """
    Fit the linear+sine function to the data points from reflection symmetric
    evolutions
    """
    global pstar
    print("phi_Re Y^2_1")
    pstar = 7.58681116952834e-02
    p, yv = numpy.loadtxt("DataY21Ricci.txt", unpack=True)
    yv = numpy.log(yv)
    # Error estimate is ~ 10^-2 in log(M)
    sigma_log_R = numpy.full(len(yv), 3e-3)
    # Set the initial guess of p*, gamma, C
    x0 = numpy.array([
        2.0 * -3.76140697489599e-01, 1.70672718874420e+00,
        3.18836531267410e-01, 1.34346077137125e+00, -2.82165459525970e-01
    ])
    do_least_squares_fit(p, yv, x0, sigma_log_R, 's', "red",
                         r"$\varphi_{\Re(Y^2_1)}$", do_bootstrap, "ReY21",
                         True)
    return None


def curve_fit_3d(do_bootstrap):
    """
    Fit the linear+sine function to the data points from general 3D evolutions
    """
    global pstar
    print("phi_3D")
    pstar = 7.32643866676940e-02
    p, yv = numpy.loadtxt("DataY21Y20Ricci.txt", unpack=True)
    yv = numpy.log(yv)
    # Add offset to make plot more legible
    yv = yv - 0.4
    # Error estimate is
    sigma_log_R = numpy.full(len(yv), 3e-3)
    # Set the initial guess of p*, gamma, C
    x0 = numpy.array([
        2.0 * -3.75487559891590e-01, 1.22117267300406e+00,
        -3.15063219251595e-01, 1.34341477875801e+00, 2.74237532391515e+00
    ])
    do_least_squares_fit(p, yv, x0, sigma_log_R, 's', "green",
                         r"$\varphi_{\text{3-d}}$", do_bootstrap, "3D", True)
    return None


def parse_args():
    import argparse as ap
    parser = ap.ArgumentParser(
        description='Make scaling plot of masses or do bootstrap',
        formatter_class=ap.ArgumentDefaultsHelpFormatter)
    parser.add_argument('--bootstrap', action='store_true', default=False)
    return vars(parser.parse_args())


def main(args):
    the_font = 20
    if args['bootstrap']:
        print("\nDoing bootstrap!")

    curve_fit_spherical(args['bootstrap'])
    curve_fit_reflection(args['bootstrap'])
    curve_fit_3d(args['bootstrap'])

    plt.legend(
        loc='best',
        numpoints=1,
        fontsize=the_font - 1,
        ncol=1,
        columnspacing=0.1)
    plt.ylabel(r" $\ln(R_{\mathrm{max}})+\beta_{i}$", fontsize=the_font)
    plt.xlabel(r"$\ln(1-p/p_\star)$", fontsize=the_font)
    if not args['bootstrap']:
        plt.savefig(
            'ScalingRicci.pdf',
            transparent=True,
            format='pdf',
            bbox_inches='tight')
    # plt.show()


if __name__ == "__main__":
    main(parse_args())


==> anc/scripts/SingleScalingAndResidualsPlot.py <==
#!/bin/python

__copyright__ = """
Copyright 2018 Nils Deppe

Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of
the Software, and to permit persons to whom the Software is furnished to do so,
subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS
FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER
IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN
CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
"""

__license__ = "MIT License, https://opensource.org/licenses/MIT"

import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit
import sys
import re
plt.rcParams['text.usetex'] = True
plt.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}'
                                       ]  #for \text command


def check_input():
    print("usage: python ScalingPlot.py fit_file par*")
    sys.exit()


def get_scaling_data(filename, param):
    par_vals, func = np.loadtxt(filename, unpack=True, usecols=(0, 1))
    par_vals = np.multiply(par_vals, 1 / param)
    par_vals -= 1
    return np.log(par_vals), np.log(func)


# Get input parameters and check they are valid.
def get_sys_info():
    if len(sys.argv) != 3:
        check_input()
    return sys.argv[1], float(sys.argv[2])


def fit_func(x, m, b):
    return m * x + b


def fit_sin_func(x, m, b, A, w, d):
    return m * x + b + A * np.sin(w * x + d)


def write_log_file(x, y):
    mf = open("data.txt", 'w')
    for i in range(len(x)):
        mf.write("%1.14e %1.14e\n" % (x[i], y[i]))
    return


def make_plot(file_name, par):
    the_font = 20
    outname = re.search("(.*)\.txt", file_name).group(1)
    # Plot data NOT used to get A*.
    par_vals1, func1 = get_scaling_data(file_name, par)

    # Error estimate is ~ 10^-2 in log(M)
    sigmaLogM = np.full(len(func1), 1e-2)

    # plt.errorbar(par_vals1, func1, sigmaLogM, None, 'o', c = 'blue')
    write_log_file(par_vals1, func1)

    # Plot the fit to the new data
    popt, pcov = curve_fit(
        fit_func,
        par_vals1,
        func1,
        p0=(3.75457854617719e-01, -0.74),
        sigma=sigmaLogM,
        absolute_sigma=True)
    print("Fit results using the points that did NOT get A*")
    print('  gamma=%1.3e beta=%1.3e' % (popt[0], popt[1]))
    print("%s" % np.sqrt(np.diag(pcov)))
    fityLine = fit_func(par_vals1, popt[0], popt[1])
    plt.plot(par_vals1, fityLine, c='blue')

    # Plot the sinusoidal fit to the new data
    popt, pcov = curve_fit(
        fit_sin_func,
        par_vals1,
        func1,
        p0=(3.75457854617719e-01, -7.40888744009707e-01, 3.28920979415903e-02,
            1.35895760727119e+00, 1.27010871948044e+00),
        sigma=sigmaLogM,
        absolute_sigma=True)
    print("Fit results using the points that did NOT get A*")
    print('  gamma=%1.3e beta=%1.3e A=%1.3e w=%1.3e d=%1.3e' %
          (popt[0], popt[1], popt[2], popt[3], popt[4]))
    print("%s" % np.sqrt(np.diag(pcov)))
    fity = fit_sin_func(par_vals1, popt[0], popt[1], popt[2], popt[3], popt[4])
    plt.plot(par_vals1, fity, c='green')

    plt.ylabel(r"$\ln(M_{\rm{BH}})$", fontsize=the_font)
    plt.xlabel(r"$\ln(p/p_\star - 1)$", fontsize=the_font)
    plt.savefig(
        'SingleScalingMasses_%s.pdf' % outname,
        transparent=True,
        format='pdf',
        bbox_inches='tight')
    plt.clf()

    # Now do residuals
    plt.plot(par_vals1, func1 - fityLine, 'o', c='blue', label="Linear")
    plt.plot(par_vals1, func1 - fity, '^', c='green', label="Linear+Sine")
    plt.ylabel(r"$\ln(M_{\rm{BH}})-\rm{fit}$", fontsize=the_font)
    plt.xlabel(r"$\ln(p/p_\star - 1)$", fontsize=the_font)
    plt.legend(
        loc='best',
        numpoints=1,
        fontsize=the_font - 1,
        ncol=1,
        columnspacing=0.1)
    plt.savefig(
        'Residuals_%s.pdf' % outname,
        transparent=True,
        format='pdf',
        bbox_inches='tight')
    return


def main():
    file_nameb, par = get_sys_info()
    make_plot(file_nameb, par)


if __name__ == "__main__":
    main()

